The Stochastic Gap: A Markovian Framework for Pre-Deployment Reliability and Oversight-Cost Auditing in Agentic Artificial Intelligence

Agentic artificial intelligence (AI) in organizations is a sequential decision problem constrained by reliability and oversight cost. When deterministic workflows are replaced by stochastic policies over actions and tool calls, the key question is not whether a next step appears plausible, but whether the resulting trajectory remains statistically supported, locally unambiguous, and economically governable. We develop a measure-theoretic Markov framework for this setting. The core quantities are state blind-spot mass B_n(tau), state-action blind mass B^SA_{pi,n}(tau), an entropy-based human-in-the-loop escalation gate, and an expected oversight-cost identity over the workflow visitation measure. We instantiate the framework on the Business Process Intelligence Challenge 2019 purchase-to-pay log (251,734 cases, 1,595,923 events, 42 distinct workflow actions) and construct a log-driven simulated agent from a chronological 80/20 split of the same process. The main empirical finding is that a large workflow can appear well supported at the state level while retaining substantial blind mass over next-step decisions: refining the operational state to include case context, economic magnitude, and actor class expands the state space from 42 to 668 and raises state-action blind mass from 0.0165 at tau=50 to 0.1253 at tau=1000. On the held-out split, m(s) = max_a pi-hat(a|s) tracks realized autonomous step accuracy within 3.4 percentage points on average. The same quantities that delimit statistically credible autonomy also determine expected oversight burden. The framework is demonstrated on a large-scale enterprise procurement workflow and is designed for direct application to engineering processes for which operational event logs are available.

==> anc/README_ancillary.txt <==
Ancillary files for the arXiv submission.
Included:
- Python scripts used to compute the BPI 2019 metrics and figures.
- Derived summary outputs used in the manuscript.
- requirements.txt for the Python environment.

Raw BPI Challenge 2019 data are publicly available from 4TU ResearchData / DOI 10.4121/uuid:d06aff4b-79f0-45e6-8ec8-e19730c248f1 and are not duplicated here.


==> anc/code/build_bpi2019_agent_validation.py <==
#!/usr/bin/env python3
import argparse
import json
import zipfile
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

PALETTE = {
    'blue': '#4C78A8',
    'orange': '#F58518',
    'green': '#54A24B',
    'red': '#E45756',
    'gray': '#6B7280',
    'border': '#94A3B8',
    'fill': '#F8FAFC',
    'text': '#111827',
    'grid': '#CBD5E1',
}

mpl.rcParams.update({
    'font.family': 'DejaVu Serif',
    'mathtext.fontset': 'dejavuserif',
    'font.size': 9,
    'axes.titlesize': 10,
    'axes.labelsize': 9,
    'axes.linewidth': 0.8,
    'xtick.labelsize': 8,
    'ytick.labelsize': 8,
    'legend.fontsize': 7.3,
    'figure.dpi': 300,
    'savefig.dpi': 600,
    'axes.spines.top': False,
    'axes.spines.right': False,
    'axes.facecolor': 'white',
    'figure.facecolor': 'white',
    'savefig.facecolor': 'white',
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
})

EXCEPTION_EVENTS = {
    'Change Approval for Purchase Order', 'Change Delivery Indicator', 'Change Final Invoice Indicator',
    'Change Price', 'Change Quantity', 'Change Rejection Indicator', 'Change Storage Location',
    'Change payment term', 'Delete Purchase Order Item', 'Remove Payment Block', 'Set Payment Block',
    'Cancel Goods Receipt', 'Cancel Invoice Receipt', 'Cancel Subsequent Invoice', 'Vendor creates debit memo',
    'Block Purchase Order Item', 'Reactivate Purchase Order Item', 'Update Order Confirmation'
}


def load_bpi(zip_path: Path) -> pd.DataFrame:
    usecols = [
        'eventID ', 'case concept:name', 'event concept:name', 'event time:timestamp',
        'case Item Type', 'case GR-Based Inv. Verif.', 'event User',
        'event Cumulative net worth (EUR)'
    ]
    dtype = {
        'case concept:name': 'string',
        'event concept:name': 'category',
        'case Item Type': 'category',
        'case GR-Based Inv. Verif.': 'boolean',
        'event User': 'category',
        'event Cumulative net worth (EUR)': 'float32',
    }
    with zipfile.ZipFile(zip_path) as zf:
        with zf.open('BPI_Challenge_2019.csv') as f:
            df = pd.read_csv(
                f,
                usecols=usecols,
                encoding='latin1',
                dtype=dtype,
                parse_dates=['event time:timestamp'],
                dayfirst=True,
            )
    df = df.rename(columns={'eventID ': 'eventID'})
    return df


def prepare_event_log(df: pd.DataFrame) -> pd.DataFrame:
    df = df.copy()
    df['actor_class'] = np.where(df['event User'].astype(str).str.upper().eq('NONE'), 'system', 'human')
    absval = df['event Cumulative net worth (EUR)'].abs().fillna(0)
    quantiles = absval[absval > 0].quantile([0.5, 0.8, 0.95]).to_dict()
    bins = [-0.1, 0.0, quantiles[0.5], quantiles[0.8], quantiles[0.95], np.inf]
    labels = ['zero', 'low', 'mid', 'high', 'very_high']
    df['value_bin'] = pd.cut(absval, bins=bins, labels=labels, include_lowest=True, right=True)

    dft = df[[
        'case concept:name', 'event time:timestamp', 'eventID', 'event concept:name',
        'case Item Type', 'case GR-Based Inv. Verif.', 'actor_class', 'value_bin',
        'event Cumulative net worth (EUR)'
    ]].sort_values(['case concept:name', 'event time:timestamp', 'eventID'], kind='mergesort').reset_index(drop=True)

    dft['state_ape'] = (
        dft['event concept:name'].astype(str) + ' | ' +
        dft['case Item Type'].astype(str) + ' | GR=' + dft['case GR-Based Inv. Verif.'].astype(str) + ' | ' +
        dft['value_bin'].astype(str) + ' | ' + dft['actor_class'].astype(str)
    )
    g = dft.groupby('case concept:name', sort=False)
    dft['next_event'] = g['event concept:name'].shift(-1).astype('string')
    dft['next_time'] = g['event time:timestamp'].shift(-1)
    return dft


def temporal_split(dft: pd.DataFrame, train_frac: float = 0.8) -> pd.DataFrame:
    dft = dft.copy()
    case_end = dft.groupby('case concept:name')['event time:timestamp'].max().sort_values()
    split_idx = int(train_frac * len(case_end))
    train_cases = set(case_end.index[:split_idx])
    dft['split'] = np.where(dft['case concept:name'].isin(train_cases), 'train', 'test')
    return dft


def build_train_state_info(dft: pd.DataFrame) -> tuple[pd.DataFrame, pd.Series, pd.Series, pd.Series]:
    train_mask = (dft['split'] == 'train') & dft['next_event'].notna()
    train = dft.loc[train_mask, ['state_ape', 'next_event', 'event Cumulative net worth (EUR)']].copy()

    pair_counts = train.groupby(['state_ape', 'next_event']).size().rename('n').reset_index()
    state_counts = pair_counts.groupby('state_ape')['n'].sum().rename('N')
    pair_counts = pair_counts.merge(state_counts, on='state_ape')
    pair_counts['p'] = pair_counts['n'] / pair_counts['N']
    entropy = pair_counts.groupby('state_ape')['p'].apply(lambda s: float(-(s * np.log2(s)).sum())).rename('H')
    top_action = pair_counts.sort_values(['state_ape', 'p', 'n', 'next_event'], ascending=[True, False, False, True]).drop_duplicates('state_ape')

    state_info = pd.concat([state_counts, entropy], axis=1)
    top_map = top_action.set_index('state_ape')
    state_info['top_action'] = state_info.index.map(top_map['next_event'])
    state_info['top_prob'] = state_info.index.map(top_map['p'])

    risk_state = dft.loc[dft['split'] == 'train'].groupby('state_ape')['event Cumulative net worth (EUR)'].apply(
        lambda s: float(np.log1p(np.abs(s).mean()))
    )
    risk_state = risk_state / risk_state.max()
    state_info['risk'] = risk_state

    tmp = dft.loc[train_mask, ['state_ape', 'next_event', 'event Cumulative net worth (EUR)']].copy()
    tmp['pair_key'] = tmp['state_ape'].astype(str) + ' -> ' + tmp['next_event'].astype(str)
    tmp['val_comp'] = np.log1p(np.abs(tmp['event Cumulative net worth (EUR)'].fillna(0)))
    tmp['val_comp'] = tmp['val_comp'] / tmp['val_comp'].max()
    tmp['exc_comp'] = tmp['next_event'].astype(str).isin(EXCEPTION_EVENTS).astype(float)
    tmp['pair_risk'] = 0.6 * tmp['val_comp'] + 0.4 * tmp['exc_comp']
    pair_risk = tmp.groupby('pair_key')['pair_risk'].mean()
    pair_count_series = tmp['pair_key'].value_counts().sort_index()
    pair_prob = (pair_count_series / pair_count_series.sum()).sort_index()

    return state_info, pair_count_series, pair_prob, pair_risk.sort_index()


def make_test_frame(dft: pd.DataFrame, state_info: pd.DataFrame) -> pd.DataFrame:
    test_nt = dft.loc[(dft['split'] == 'test') & dft['next_event'].notna(), ['case concept:name', 'state_ape', 'next_event']].copy()
    test_nt['N_train'] = test_nt['state_ape'].map(state_info['N']).fillna(0).astype(int)
    test_nt['H_train'] = test_nt['state_ape'].map(state_info['H']).fillna(np.inf)
    test_nt['risk_train'] = test_nt['state_ape'].map(state_info['risk']).fillna(1.0)
    test_nt['top_action'] = test_nt['state_ape'].map(state_info['top_action'])
    test_nt['top_prob'] = test_nt['state_ape'].map(state_info['top_prob']).fillna(0.0)
    test_nt['correct_top1'] = test_nt['top_action'].astype(str) == test_nt['next_event'].astype(str)
    return test_nt


def evaluate_curves(test_nt: pd.DataFrame, tau: int = 50, w0: float = 0.6) -> pd.DataFrame:
    hs = np.arange(1.0, 3.01, 0.25)
    records = []
    cases = test_nt['case concept:name'].nunique()
    for h0 in hs:
        autonomous = (test_nt['N_train'] >= tau) & (test_nt['H_train'] <= h0) & (test_nt['risk_train'] <= w0)
        pred_event_acc = float(test_nt.loc[autonomous, 'top_prob'].mean()) if autonomous.any() else np.nan
        actual_event_acc = float(test_nt.loc[autonomous, 'correct_top1'].mean()) if autonomous.any() else np.nan

        pred_safe_event = np.where(autonomous, test_nt['top_prob'], 1.0)
        pred_safe_case = pd.Series(pred_safe_event, index=test_nt['case concept:name']).groupby(level=0).prod().mean()

        actual_safe_event = np.where(autonomous, test_nt['correct_top1'], True)
        actual_safe_case = pd.Series(np.asarray(actual_safe_event, dtype=bool), index=test_nt['case concept:name']).groupby(level=0).all().mean()

        pred_zero_event = np.where(autonomous, test_nt['top_prob'], 0.0)
        pred_zero_case = pd.Series(pred_zero_event, index=test_nt['case concept:name']).groupby(level=0).prod().mean()

        actual_zero_event = autonomous & test_nt['correct_top1']
        actual_zero_case = pd.Series(np.asarray(actual_zero_event, dtype=bool), index=test_nt['case concept:name']).groupby(level=0).all().mean()

        case_autonomy = autonomous.groupby(test_nt['case concept:name']).all().mean()
        escalations_per_case = float((~autonomous).sum() / cases)
        case_touch_rate = float((~autonomous).groupby(test_nt['case concept:name']).any().mean())

        records.append({
            'h0': float(h0),
            'event_autonomy': float(autonomous.mean()),
            'case_autonomy': float(case_autonomy),
            'pred_event_acc': pred_event_acc,
            'actual_event_acc': actual_event_acc,
            'pred_safe_case': float(pred_safe_case),
            'actual_safe_case': float(actual_safe_case),
            'pred_zero_touch': float(pred_zero_case),
            'actual_zero_touch': float(actual_zero_case),
            'escalations_per_case': escalations_per_case,
            'case_touch_rate': case_touch_rate,
        })
    return pd.DataFrame.from_records(records)


def gateway_stats(state_info: pd.DataFrame, test_nt: pd.DataFrame, tau: int = 50, w0: float = 0.6) -> dict:
    band = (state_info['N'] >= tau) & (state_info['H'] > 1.5) & (state_info['H'] <= 2.0) & (state_info['risk'] <= w0)
    states = set(state_info.index[band])
    band_event = test_nt['state_ape'].isin(states)
    band_case = band_event.groupby(test_nt['case concept:name']).any()
    return {
        'gateway_state_count': int(band.sum()),
        'gateway_event_share_test': float(band_event.mean()),
        'gateway_case_share_test': float(band_case.mean()),
    }


def plot_validation(curves: pd.DataFrame, out_base: Path) -> None:
    fig, axes = plt.subplots(1, 2, figsize=(7.3, 3.0), facecolor='white')
    for ax in axes:
        ax.set_facecolor('white')

    ax = axes[0]
    ax.plot(curves['h0'], curves['pred_event_acc'], marker='o', color=PALETTE['blue'], lw=1.8, ms=4, label='Theoretical surrogate')
    ax.plot(curves['h0'], curves['actual_event_acc'], marker='s', color=PALETTE['orange'], lw=1.8, ms=4, label='Held-out agent')
    ax.set_xlabel(r'Entropy threshold $h_0$')
    ax.set_ylabel('Autonomous step accuracy')
    ax.set_ylim(0.45, 0.97)
    ax.grid(axis='y', color=PALETTE['grid'], lw=0.6, alpha=0.8)
    ax.legend(frameon=False, loc='lower left')
    ax.text(-0.12, 1.03, 'A', transform=ax.transAxes, fontsize=11.5, fontweight='bold', va='bottom', ha='left', color=PALETTE['text'])
    for h in [1.50, 2.00, 2.25]:
        row = curves.loc[np.isclose(curves['h0'], h)].iloc[0]
        ax.annotate(f'{h:.2f}', (row['h0'], row['actual_event_acc']), textcoords='offset points', xytext=(4, -10), fontsize=7.0, color=PALETTE['text'])

    ax = axes[1]
    ax.plot(curves['escalations_per_case'], curves['pred_safe_case'], marker='o', color=PALETTE['blue'], lw=1.8, ms=4, label='Theoretical surrogate')
    ax.plot(curves['escalations_per_case'], curves['actual_safe_case'], marker='s', color=PALETTE['orange'], lw=1.8, ms=4, label='Held-out agent')
    ax.set_xlabel('Human touches per case')
    ax.set_ylabel('Safe case completion')
    ax.set_xlim(1.7, 4.8)
    ax.set_ylim(0.30, 1.00)
    ax.grid(color=PALETTE['grid'], lw=0.6, alpha=0.8)
    ax.legend(frameon=False, loc='upper right')
    ax.text(-0.12, 1.03, 'B', transform=ax.transAxes, fontsize=11.5, fontweight='bold', va='bottom', ha='left', color=PALETTE['text'])
    for h in [1.50, 2.00, 2.25]:
        row = curves.loc[np.isclose(curves['h0'], h)].iloc[0]
        ax.annotate(fr'$h_0={h:.2f}$', (row['escalations_per_case'], row['actual_safe_case']), textcoords='offset points', xytext=(4, 4), fontsize=6.9, color=PALETTE['text'])

    plt.tight_layout()
    fig.savefig(str(out_base) + '.pdf', bbox_inches='tight', facecolor='white')
    fig.savefig(str(out_base) + '.png', dpi=600, bbox_inches='tight', facecolor='white')
    plt.close(fig)


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument('--zip', required=True, help='Path to BPI_Challenge_2019.csv.zip')
    ap.add_argument('--out_dir', default='.', help='Directory for figure and metric outputs')
    args = ap.parse_args()

    out_dir = Path(args.out_dir)
    out_dir.mkdir(parents=True, exist_ok=True)

    df = load_bpi(Path(args.zip))
    dft = temporal_split(prepare_event_log(df), train_frac=0.8)
    state_info, _, _, _ = build_train_state_info(dft)
    test_nt = make_test_frame(dft, state_info)
    curves = evaluate_curves(test_nt)
    curves.to_csv(out_dir / 'agent_validation_curves.csv', index=False)

    summary = gateway_stats(state_info, test_nt)
    summary.update({
        'temporal_train_cases': int((dft['split'] == 'train').groupby(dft['case concept:name']).max().sum()),
        'temporal_test_cases': int((dft['split'] == 'test').groupby(dft['case concept:name']).max().sum()),
        'temporal_train_events': int((dft['split'] == 'train').sum()),
        'temporal_test_events': int((dft['split'] == 'test').sum()),
        'step_accuracy_mae': float((curves['pred_event_acc'] - curves['actual_event_acc']).abs().mean()),
        'safe_case_mae': float((curves['pred_safe_case'] - curves['actual_safe_case']).abs().mean()),
    })
    for h in [1.50, 2.00, 2.25]:
        row = curves.loc[np.isclose(curves['h0'], h)].iloc[0].to_dict()
        summary[f'h0_{h:.2f}'] = {k: float(v) for k, v in row.items()}

    with (out_dir / 'agent_validation_summary.json').open('w', encoding='utf-8') as f:
        json.dump(summary, f, indent=2)

    plot_validation(curves, out_dir / 'figure_agent_validation')


if __name__ == '__main__':
    main()


==> anc/code/build_bpi2019_figures.py <==
#!/usr/bin/env python3
import argparse
import os
import zipfile
from collections import OrderedDict

import numpy as np
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.patches as patches
from matplotlib.patches import FancyArrowPatch, Circle

PALETTE = {
    'blue': '#4C78A8',
    'orange': '#F58518',
    'green': '#54A24B',
    'red': '#E45756',
    'gray': '#6B7280',
    'border': '#94A3B8',
    'fill': '#F8FAFC',
    'text': '#111827',
    'grid': '#CBD5E1',
}

mpl.rcParams.update({
    'font.family': 'DejaVu Serif',
    'mathtext.fontset': 'dejavuserif',
    'font.size': 9,
    'axes.titlesize': 10,
    'axes.labelsize': 9,
    'axes.linewidth': 0.8,
    'xtick.labelsize': 8,
    'ytick.labelsize': 8,
    'legend.fontsize': 7.2,
    'figure.dpi': 300,
    'savefig.dpi': 600,
    'axes.spines.top': False,
    'axes.spines.right': False,
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
})


EXCEPTION_EVENTS = {
    'Change Approval for Purchase Order', 'Change Delivery Indicator', 'Change Final Invoice Indicator',
    'Change Price', 'Change Quantity', 'Change Rejection Indicator', 'Change Storage Location',
    'Change payment term', 'Delete Purchase Order Item', 'Remove Payment Block', 'Set Payment Block',
    'Cancel Goods Receipt', 'Cancel Invoice Receipt', 'Cancel Subsequent Invoice', 'Vendor creates debit memo',
    'Block Purchase Order Item', 'Reactivate Purchase Order Item', 'Update Order Confirmation'
}


def savefig_all(fig, out_base):
    fig.savefig(out_base + '.pdf', bbox_inches='tight', facecolor='white', transparent=False)
    fig.savefig(out_base + '.png', dpi=600, bbox_inches='tight', facecolor='white', transparent=False)


def blind_mass(counts, tau):
    counts = np.asarray(counts)
    n = counts.sum()
    return counts[counts < tau].sum() / n


def risk_weighted_blind(pair_counts, pair_prob, pair_risk, tau):
    mask = pair_counts < tau
    return float((pair_prob[mask] * pair_risk[mask]).sum())


def load_bpi(zip_path):
    usecols = [
        'eventID ', 'case concept:name', 'event concept:name', 'event time:timestamp',
        'case Item Type', 'case GR-Based Inv. Verif.', 'event User',
        'event Cumulative net worth (EUR)'
    ]
    dtype = {
        'case concept:name': 'string',
        'event concept:name': 'category',
        'case Item Type': 'category',
        'case GR-Based Inv. Verif.': 'boolean',
        'event User': 'category',
        'event Cumulative net worth (EUR)': 'float32',
    }
    with zipfile.ZipFile(zip_path) as z:
        with z.open('BPI_Challenge_2019.csv') as f:
            df = pd.read_csv(
                f, usecols=usecols, encoding='latin1', dtype=dtype,
                parse_dates=['event time:timestamp'], dayfirst=True
            )
    df = df.rename(columns={'eventID ': 'eventID'})
    return df


def compute_artifacts(df):
    df['actor_class'] = np.where(df['event User'].astype(str).str.upper().eq('NONE'), 'system', 'human')
    absval = df['event Cumulative net worth (EUR)'].abs().fillna(0)
    quantiles = absval[absval > 0].quantile([0.5, 0.8, 0.95]).to_dict()
    bins = [-0.1, 0.0, quantiles[0.5], quantiles[0.8], quantiles[0.95], np.inf]
    labels = ['zero', 'low', 'mid', 'high', 'very_high']
    df['value_bin'] = pd.cut(absval, bins=bins, labels=labels, include_lowest=True, right=True)

    dft = df[['case concept:name', 'event time:timestamp', 'eventID', 'event concept:name',
              'case Item Type', 'case GR-Based Inv. Verif.', 'actor_class', 'value_bin',
              'event Cumulative net worth (EUR)']].sort_values(
        ['case concept:name', 'event time:timestamp', 'eventID'], kind='mergesort'
    ).reset_index(drop=True)

    dft['state_a'] = dft['event concept:name'].astype(str)
    dft['state_ap'] = (
        dft['event concept:name'].astype(str) + ' | ' +
        dft['case Item Type'].astype(str) + ' | GR=' + dft['case GR-Based Inv. Verif.'].astype(str)
    )
    dft['state_ape'] = (
        dft['event concept:name'].astype(str) + ' | ' +
        dft['case Item Type'].astype(str) + ' | GR=' + dft['case GR-Based Inv. Verif.'].astype(str) + ' | ' +
        dft['value_bin'].astype(str) + ' | ' + dft['actor_class'].astype(str)
    )

    g = dft.groupby('case concept:name', sort=False)
    dft['next_event'] = g['event concept:name'].shift(-1).astype('string')
    nonterminal = dft['next_event'].notna()

    entropy_stats = {}
    for col in ['state_a', 'state_ap', 'state_ape']:
        tmp = dft.loc[nonterminal, [col, 'next_event']].copy()
        ct = tmp.groupby([col, 'next_event']).size().rename('n').reset_index()
        totals = ct.groupby(col)['n'].sum().rename('N')
        ct = ct.merge(totals, on=col)
        ct['p'] = ct['n'] / ct['N']
        H = ct.groupby(col)['p'].apply(lambda s: -(s * np.log2(s)).sum()).rename('H')
        entropy_stats[col] = pd.concat([H, totals], axis=1)


    tau_grid = np.array([1, 2, 5, 10, 20, 50, 100, 200, 500, 1000])
    state_series = OrderedDict({
        'Activity only': dft['state_a'].value_counts(),
        'Activity + item type + GR': dft['state_ap'].value_counts(),
        'Activity + item type + GR + value + actor': dft['state_ape'].value_counts(),
    })
    pair_series = OrderedDict()
    for label, col in [('Activity only', 'state_a'), ('Activity + item type + GR', 'state_ap'), ('Activity + item type + GR + value + actor', 'state_ape')]:
        key = dft.loc[nonterminal, col].astype(str) + ' -> ' + dft.loc[nonterminal, 'next_event'].astype(str)
        pair_series[label] = key.value_counts()

    pair_key = dft.loc[nonterminal, 'state_ape'].astype(str) + ' -> ' + dft.loc[nonterminal, 'next_event'].astype(str)
    pair_counts = pair_key.value_counts()
    pair_prob = pair_counts / pair_counts.sum()
    val_comp = np.log1p(np.abs(dft.loc[nonterminal, 'event Cumulative net worth (EUR)'].fillna(0)))
    val_comp = val_comp / val_comp.max()
    exc_comp = dft.loc[nonterminal, 'next_event'].astype(str).isin(EXCEPTION_EVENTS).astype(float)
    pair_risk = pd.Series((0.6 * val_comp + 0.4 * exc_comp).values).groupby(pair_key.values).mean()
    risk_curve = [risk_weighted_blind(pair_counts, pair_prob, pair_risk, t) for t in tau_grid]

    state_info = entropy_stats['state_ape'].copy()
    risk_state = dft.groupby('state_ape')['event Cumulative net worth (EUR)'].apply(lambda s: np.log1p(np.abs(s).mean()))
    risk_state = risk_state / risk_state.max()
    hs = np.arange(0.5, 3.01, 0.25)
    ev_curve, case_curve = [], []
    for h0 in hs:
        esc = ((state_info['N'] < 50) | (state_info['H'] > h0) | (risk_state > 0.6))
        mask = dft['state_ape'].map(esc).fillna(True).astype(bool)
        ev_curve.append(1 - float(mask[nonterminal].mean()))
        case_curve.append(1 - float(pd.Series(mask[nonterminal].values, index=dft.loc[nonterminal, 'case concept:name']).groupby(level=0).max().mean()))

    gate_band = ((state_info['N'] >= 50) & (state_info['H'] > 1.5) & (state_info['H'] <= 2.0) & (risk_state <= 0.6))
    state_to_band = gate_band.astype(bool)
    band_event_mask = dft.loc[nonterminal, 'state_ape'].map(state_to_band).fillna(False).astype(bool)
    band_case_mask = pd.Series(band_event_mask.values, index=dft.loc[nonterminal, 'case concept:name']).groupby(level=0).max()
    jump_stats = {
        'state_count': int(gate_band.sum()),
        'event_share': float(band_event_mask.mean()),
        'case_share': float(band_case_mask.mean()),
    }

    metrics = {
        'cases': int(dft['case concept:name'].nunique()),
        'events': int(len(dft)),
        'activities': int(dft['event concept:name'].nunique()),
        'mean_case_len': float(dft.groupby('case concept:name').size().mean()),
        'median_case_len': float(dft.groupby('case concept:name').size().median()),
        'p99_case_len': float(dft.groupby('case concept:name').size().quantile(0.99)),
        'max_case_len': int(dft.groupby('case concept:name').size().max()),
        'self_loop_transition_rate': float((dft.loc[nonterminal, 'event concept:name'].astype(str) == dft.loc[nonterminal, 'next_event'].astype(str)).mean()),
        'self_loop_case_rate': float(dft.loc[nonterminal].assign(
            self_loop=(dft.loc[nonterminal, 'event concept:name'].astype(str) == dft.loc[nonterminal, 'next_event'].astype(str))
        ).groupby('case concept:name')['self_loop'].max().mean()),
    }

    return {
        'dft': dft,
        'nonterminal': nonterminal,
        'tau_grid': tau_grid,
        'state_series': state_series,
        'pair_series': pair_series,
        'risk_curve': risk_curve,
        'hs': hs,
        'ev_curve': ev_curve,
        'case_curve': case_curve,
        'entropy_stats': entropy_stats,
        'metrics': metrics,
        'jump_stats': jump_stats,
    }


def add_panel_label(ax, label):
    ax.text(-0.08, 1.03, label, transform=ax.transAxes, fontsize=11.5, fontweight='bold',
            va='bottom', ha='left', color=PALETTE['text'])


def build_model_figure(out_dir):
    fig, ax = plt.subplots(figsize=(7.15, 2.45), facecolor='white')
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.axis('off')

    def box(x, y, w, h, lines, fs=9.1):
        rect = patches.FancyBboxPatch(
            (x, y), w, h,
            boxstyle='round,pad=0.012,rounding_size=0.018',
            fc=PALETTE['fill'], ec=PALETTE['border'], lw=0.9
        )
        ax.add_patch(rect)
        ax.text(x + w / 2, y + h / 2, lines, ha='center', va='center',
                fontsize=fs, color=PALETTE['text'])

    box(0.05, 0.47, 0.20, 0.28,
        'Current state\n$ s_t $\nactivity, item type,\nGR flag, value bin,\nactor class', fs=8.65)
    box(0.35, 0.54, 0.16, 0.16,
        'Agent policy\n$\\pi(a_t\\mid s_t)$', fs=9.4)
    box(0.58, 0.54, 0.18, 0.16,
        'Transition kernel\n$P(s_{t+1}\\mid s_t,a_t)$', fs=9.2)
    box(0.82, 0.57, 0.12, 0.11,
        'Next state\n$ s_{t+1} $', fs=9.0)
    box(0.30, 0.16, 0.38, 0.14,
        'Escalate if support $<\\tau$,\nentropy $>h_0$, or risk $>w_0$', fs=9.1)

    def arrow(p1, p2, rad=0.0):
        ax.add_patch(FancyArrowPatch(
            p1, p2, arrowstyle='-|>', mutation_scale=12, lw=1.1, color=PALETTE['gray'],
            connectionstyle=f'arc3,rad={rad}', shrinkA=0, shrinkB=0
        ))

    arrow((0.27, 0.62), (0.35, 0.62))
    ax.text(0.31, 0.82, 'select action', ha='center', va='bottom', fontsize=8.2, color=PALETTE['text'])
    arrow((0.51, 0.62), (0.58, 0.62))
    ax.text(0.545, 0.82, 'state transition', ha='center', va='bottom', fontsize=8.2, color=PALETTE['text'])
    arrow((0.76, 0.62), (0.82, 0.62))
    arrow((0.43, 0.54), (0.41, 0.30), rad=0.05)
    ax.text(0.445, 0.41, 'HITL gate', ha='left', va='bottom', fontsize=8.5, color=PALETTE['text'])

    savefig_all(fig, os.path.join(out_dir, 'figure_model'))
    plt.close(fig)


def build_transition_graph_figure(metrics, out_dir):
    fig, ax = plt.subplots(figsize=(7.7, 3.3), facecolor='white')
    ax.set_xlim(0.00, 1.26)
    ax.set_ylim(0.12, 0.95)
    ax.axis('off')

    pos = {
        'START': (0.06, 0.57),
        'Create PR': (0.24, 0.77),
        'Create PO\nItem': (0.25, 0.41),
        'Order\nconfirmation': (0.47, 0.77),
        'Vendor\ninvoice': (0.47, 0.38),
        'Goods\nreceipt': (0.71, 0.58),
        'Service\nentry': (0.71, 0.20),
        'Invoice\nreceipt': (0.93, 0.58),
        'Payment\nblock': (0.93, 0.31),
        'Clear\ninvoice': (1.11, 0.58),
    }
    node_size = {
        'default': (0.15, 0.10),
        'Create PO\nItem': (0.17, 0.11),
        'Order\nconfirmation': (0.17, 0.11),
        'Goods\nreceipt': (0.14, 0.11),
        'Service\nentry': (0.14, 0.10),
        'Invoice\nreceipt': (0.14, 0.10),
        'Payment\nblock': (0.14, 0.10),
    }

    patches_map = {}
    for node, (x, y) in pos.items():
        if node == 'START':
            circ = Circle((x, y), 0.029, fc=PALETTE['blue'], ec='white', lw=1.0)
            ax.add_patch(circ)
            ax.text(x, y, 'Start', ha='center', va='center', fontsize=8.0, color='white', fontweight='bold')
            patches_map[node] = ('circle', x, y, 0.029)
        else:
            w, h = node_size.get(node, node_size['default'])
            rect = patches.FancyBboxPatch((x - w/2, y - h/2), w, h,
                                          boxstyle='round,pad=0.018,rounding_size=0.024',
                                          fc=PALETTE['fill'], ec=PALETTE['border'], lw=0.9)
            ax.add_patch(rect)
            ax.text(x, y, node, ha='center', va='center', fontsize=8.8, color=PALETTE['text'])
            patches_map[node] = ('rect', x, y, w, h)

    def boundary_point(node, side):
        info = patches_map[node]
        if info[0] == 'circle':
            _, x, y, r = info
            return {'right': (x + r, y), 'left': (x - r, y), 'top': (x, y + r), 'bottom': (x, y - r)}[side]
        _, x, y, w, h = info
        return {'right': (x + w/2, y), 'left': (x - w/2, y), 'top': (x, y + h/2), 'bottom': (x, y - h/2)}[side]

    edges = [
        ('START', 'Create PR', 0.18, 0.00),
        ('START', 'Create PO\nItem', 0.79, 0.00),
        ('Create PR', 'Create PO\nItem', 0.99, 0.00),
        ('Create PO\nItem', 'Order\nconfirmation', 0.12, 0.05),
        ('Create PO\nItem', 'Vendor\ninvoice', 0.42, 0.00),
        ('Create PO\nItem', 'Goods\nreceipt', 0.31, -0.02),
        ('Order\nconfirmation', 'Goods\nreceipt', 0.64, -0.03),
        ('Vendor\ninvoice', 'Goods\nreceipt', 0.50, 0.05),
        ('Vendor\ninvoice', 'Invoice\nreceipt', 0.43, 0.02),
        ('Goods\nreceipt', 'Goods\nreceipt', 0.19, 0.00),
        ('Goods\nreceipt', 'Invoice\nreceipt', 0.39, 0.00),
        ('Goods\nreceipt', 'Service\nentry', 0.08, 0.00),
        ('Service\nentry', 'Service\nentry', 0.85, 0.00),
        ('Service\nentry', 'Goods\nreceipt', 0.12, 0.00),
        ('Invoice\nreceipt', 'Payment\nblock', 0.18, 0.00),
        ('Invoice\nreceipt', 'Clear\ninvoice', 0.66, 0.00),
        ('Payment\nblock', 'Clear\ninvoice', 0.95, 0.00),
    ]

    label_pos = {
        ('START', 'Create PR'): (0.165, 0.72),
        ('START', 'Create PO\nItem'): (0.165, 0.48),
        ('Create PR', 'Create PO\nItem'): (0.25, 0.58),
        ('Create PO\nItem', 'Order\nconfirmation'): (0.36, 0.56),
        ('Create PO\nItem', 'Vendor\ninvoice'): (0.33, 0.26),
        ('Create PO\nItem', 'Goods\nreceipt'): (0.52, 0.46),
        ('Order\nconfirmation', 'Goods\nreceipt'): (0.60, 0.66),
        ('Vendor\ninvoice', 'Goods\nreceipt'): (0.60, 0.39),
        ('Vendor\ninvoice', 'Invoice\nreceipt'): (0.79, 0.31),
        ('Goods\nreceipt', 'Invoice\nreceipt'): (0.82, 0.61),
        ('Goods\nreceipt', 'Service\nentry'): (0.745, 0.43),
        ('Service\nentry', 'Goods\nreceipt'): (0.665, 0.48),
        ('Invoice\nreceipt', 'Payment\nblock'): (0.93, 0.445),
        ('Invoice\nreceipt', 'Clear\ninvoice'): (1.01, 0.61),
        ('Payment\nblock', 'Clear\ninvoice'): (1.00, 0.41),
    }

    def add_edge(u, v, p, rad=0.0):
        if u == v:
            x, y = pos[u]
            if 'Goods' in u:
                center = (x, y + 0.13)
                loop = patches.Arc(center, 0.13, 0.10, theta1=20, theta2=340,
                                   lw=0.8 + 2.7 * p, color=PALETTE['gray'])
                ax.add_patch(loop)
                ax.annotate('', xy=(x + 0.062, y + 0.13), xytext=(x + 0.018, y + 0.17),
                            arrowprops=dict(arrowstyle='-|>', lw=0.8 + 1.4 * p, color=PALETTE['gray']))
                ax.text(x + 0.085, y + 0.19, f'{p:.2f}', fontsize=8.1, color=PALETTE['text'])
            else:
                center = (x, y + 0.15)
                loop = patches.Arc(center, 0.15, 0.12, theta1=20, theta2=340,
                                   lw=0.8 + 2.7 * p, color=PALETTE['gray'])
                ax.add_patch(loop)
                ax.annotate('', xy=(x + 0.072, y + 0.15), xytext=(x + 0.022, y + 0.20),
                            arrowprops=dict(arrowstyle='-|>', lw=0.8 + 1.4 * p, color=PALETTE['gray']))
                ax.text(x + 0.088, y + 0.21, f'{p:.2f}', fontsize=8.1, color=PALETTE['text'])
            return

        if pos[v][0] > pos[u][0] + 0.04:
            p1 = boundary_point(u, 'right')
            p2 = boundary_point(v, 'left')
        elif pos[v][1] > pos[u][1]:
            p1 = boundary_point(u, 'top')
            p2 = boundary_point(v, 'bottom')
        else:
            p1 = boundary_point(u, 'bottom')
            p2 = boundary_point(v, 'top')

        ax.add_patch(FancyArrowPatch(
            p1, p2, arrowstyle='-|>', mutation_scale=11.5, lw=0.8 + 2.6 * p,
            color=PALETTE['gray'], connectionstyle=f'arc3,rad={rad}',
            shrinkA=5, shrinkB=5, alpha=0.96
        ))
        tx, ty = label_pos[(u, v)]
        ax.text(tx, ty, f'{p:.2f}', fontsize=7.8, ha='center', va='center', color=PALETTE['text'],
                bbox=dict(boxstyle='round,pad=0.10', fc='white', ec='none', alpha=0.96))

    for u, v, p, rad in edges:
        add_edge(u, v, p, rad=rad)

    savefig_all(fig, os.path.join(out_dir, 'figure_transition_graph'))
    plt.close(fig)


def build_coverage_figure(state_series, pair_series, tau_grid, risk_curve, out_dir):
    fig, axes = plt.subplots(1, 2, figsize=(7.15, 3.05), facecolor='white', constrained_layout=True)
    add_panel_label(axes[0], 'A')
    add_panel_label(axes[1], 'B')

    series_colors = [PALETTE['blue'], PALETTE['orange'], PALETTE['green']]
    markers = ['o', 's', '^']
    for (label, counts), color, marker in zip(state_series.items(), series_colors, markers):
        axes[0].plot(tau_grid, [blind_mass(counts, t) for t in tau_grid], label=label,
                     marker=marker, markersize=4.0, color=color, linewidth=1.8)
    axes[0].set_xscale('log')
    axes[0].set_xlabel(r'Support threshold $\tau$')
    axes[0].set_ylabel(r'Blind-spot mass $\hat B_n(\tau)$')
    axes[0].set_title('State coverage', loc='left', pad=4)
    axes[0].grid(True, which='major', alpha=0.24, linewidth=0.55, color=PALETTE['grid'])
    axes[0].grid(True, which='minor', alpha=0.10, linewidth=0.35, color=PALETTE['grid'])
    axes[0].legend(frameon=False, loc='upper left', handlelength=2.1)

    for (label, counts), color, marker in zip(pair_series.items(), series_colors, markers):
        axes[1].plot(tau_grid, [blind_mass(counts, t) for t in tau_grid], label=label,
                     marker=marker, markersize=4.0, color=color, linewidth=1.8)
    axes[1].plot(tau_grid, risk_curve, label='Risk-weighted refined transitions',
                 marker='D', markersize=3.7, color=PALETTE['red'], linewidth=1.7, linestyle='--')
    axes[1].set_xscale('log')
    axes[1].set_xlabel(r'Support threshold $\tau$')
    axes[1].set_ylabel(r'State-action blind mass $\hat B^{SA}_{\pi,n}(\tau)$')
    axes[1].set_title('Decision-level coverage', loc='left', pad=4)
    axes[1].grid(True, which='major', alpha=0.24, linewidth=0.55, color=PALETTE['grid'])
    axes[1].grid(True, which='minor', alpha=0.10, linewidth=0.35, color=PALETTE['grid'])
    axes[1].legend(frameon=False, loc='upper left', handlelength=2.1)

    refined_curve = [blind_mass(pair_series['Activity + item type + GR + value + actor'], t) for t in tau_grid]
    for tau_val, val, xoff, yoff in [(200, refined_curve[list(tau_grid).index(200)], 1.02, 0.006),
                                     (1000, refined_curve[list(tau_grid).index(1000)], 0.83, -0.010)]:
        axes[1].scatter([tau_val], [val], color=PALETTE['green'], s=18, zorder=4)
        axes[1].annotate(f'{val:.3f}', xy=(tau_val, val), xytext=(tau_val * xoff, val + yoff),
                         textcoords='data', fontsize=7.3, color=PALETTE['text'],
                         arrowprops=dict(arrowstyle='-', lw=0.55, color=PALETTE['border']))

    savefig_all(fig, os.path.join(out_dir, 'figure_coverage'))
    plt.close(fig)


def build_autonomy_figure(hs, ev_curve, case_curve, out_dir):
    fig, ax = plt.subplots(figsize=(3.35, 2.5), facecolor='white', constrained_layout=True)
    ax.plot(hs, ev_curve, color=PALETTE['blue'], marker='o', markersize=4.0, linewidth=1.85,
            label='Nonterminal events')
    ax.plot(hs, case_curve, color=PALETTE['orange'], marker='s', markersize=3.9, linewidth=1.85,
            label='Complete cases')
    ax.axvline(2.0, color=PALETTE['gray'], linestyle='--', linewidth=0.95)
    ax.text(2.035, 0.08, r'$h_0=2.0$', rotation=90, va='bottom', fontsize=7.8, color=PALETTE['gray'])
    ax.set_xlabel(r'Entropy threshold $h_0$ (bits)')
    ax.set_ylabel('Autonomous share')
    ax.set_ylim(0, 1.02)
    ax.set_xlim(0.45, 3.05)
    ax.set_title('Scoped autonomy under refined state model', loc='left', pad=4)
    ax.grid(True, alpha=0.24, linewidth=0.55, color=PALETTE['grid'])
    ax.legend(frameon=False, loc='upper left')

    idx_20 = list(np.round(hs, 2)).index(2.0)
    ax.scatter([hs[idx_20]], [ev_curve[idx_20]], color=PALETTE['blue'], s=22, zorder=4)
    ax.scatter([hs[idx_20]], [case_curve[idx_20]], color=PALETTE['orange'], s=22, zorder=4)
    ax.annotate('72.2% events', xy=(hs[idx_20], ev_curve[idx_20]), xytext=(2.18, 0.79),
                fontsize=7.2, color=PALETTE['text'],
                arrowprops=dict(arrowstyle='-', lw=0.55, color=PALETTE['border']))
    ax.annotate('49.6% cases', xy=(hs[idx_20], case_curve[idx_20]), xytext=(2.17, 0.54),
                fontsize=7.2, color=PALETTE['text'],
                arrowprops=dict(arrowstyle='-', lw=0.55, color=PALETTE['border']))

    idx_15 = list(np.round(hs, 2)).index(1.5)
    ax.annotate('7.1% cases at $h_0=1.5$', xy=(hs[idx_15], case_curve[idx_15]), xytext=(0.79, 0.14),
                fontsize=7.0, color=PALETTE['text'],
                arrowprops=dict(arrowstyle='-', lw=0.55, color=PALETTE['border']))

    savefig_all(fig, os.path.join(out_dir, 'figure_autonomy'))
    plt.close(fig)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--zip', required=True, help='Path to zipped BPI 2019 CSV archive')
    ap.add_argument('--out', default='figures', help='Output directory')
    args = ap.parse_args()

    os.makedirs(args.out, exist_ok=True)
    df = load_bpi(args.zip)
    artifacts = compute_artifacts(df)

    build_model_figure(args.out)
    build_transition_graph_figure(artifacts['metrics'], args.out)
    build_coverage_figure(artifacts['state_series'], artifacts['pair_series'], artifacts['tau_grid'], artifacts['risk_curve'], args.out)
    build_autonomy_figure(artifacts['hs'], artifacts['ev_curve'], artifacts['case_curve'], args.out)


if __name__ == '__main__':
    main()


==> anc/code/compute_bpi2019_metrics.py <==
#!/usr/bin/env python3
import argparse
import hashlib
import json
from pathlib import Path

from build_bpi2019_figures import load_bpi, compute_artifacts, blind_mass


def sha256sum(path: Path) -> str:
    h = hashlib.sha256()
    with path.open('rb') as f:
        for chunk in iter(lambda: f.read(1024 * 1024), b''):
            h.update(chunk)
    return h.hexdigest()


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument('--zip', required=True, help='Path to the zipped BPI 2019 CSV archive')
    ap.add_argument('--xes-gz', help='Optional path to the gzipped BPI 2019 XES log for checksum reporting')
    ap.add_argument('--out', default='data/derived', help='Output directory for derived files')
    args = ap.parse_args()

    out_dir = Path(args.out)
    out_dir.mkdir(parents=True, exist_ok=True)

    zip_path = Path(args.zip)
    xes_path = Path(args.xes_gz) if args.xes_gz else None

    df = load_bpi(str(zip_path))
    case_sizes = df.groupby('case concept:name').size()
    artifacts = compute_artifacts(df)

    summary = {
        'cases': int(df['case concept:name'].nunique()),
        'events': int(len(df)),
        'activities': int(df['event concept:name'].nunique()),
        'users': int(df['event User'].astype(str).nunique()),
        'item_types': int(df['case Item Type'].astype(str).nunique()),
        'mean_case_length': float(case_sizes.mean()),
        'median_case_length': float(case_sizes.median()),
        'p95_case_length': float(case_sizes.quantile(0.95)),
        'p99_case_length': float(case_sizes.quantile(0.99)),
        'max_case_length': int(case_sizes.max()),
        'min_timestamp': str(df['event time:timestamp'].min()),
        'max_timestamp': str(df['event time:timestamp'].max()),
        f'{zip_path.name}_bytes': int(zip_path.stat().st_size),
        f'{zip_path.name}_sha256': sha256sum(zip_path),
        'paper_metrics': {
            'state_counts': {k: int(len(v)) for k, v in artifacts['state_series'].items()},
            'state_action_counts': {k: int(len(v)) for k, v in artifacts['pair_series'].items()},
            'blind_mass_tau_200': {k: float(blind_mass(v, 200)) for k, v in artifacts['state_series'].items()},
            'blind_mass_tau_1000': {k: float(blind_mass(v, 1000)) for k, v in artifacts['state_series'].items()},
            'state_action_blind_mass_tau_200': {k: float(blind_mass(v, 200)) for k, v in artifacts['pair_series'].items()},
            'state_action_blind_mass_tau_1000': {k: float(blind_mass(v, 1000)) for k, v in artifacts['pair_series'].items()},
            'risk_weighted_blind_mass_tau_200': float(artifacts['risk_curve'][list(artifacts['tau_grid']).index(200)]),
            'risk_weighted_blind_mass_tau_1000': float(artifacts['risk_curve'][list(artifacts['tau_grid']).index(1000)]),
            'autonomy_event_share_h0_1_5': float(artifacts['ev_curve'][list(map(lambda x: round(float(x), 2), artifacts['hs'])).index(1.5)]),
            'autonomy_case_share_h0_1_5': float(artifacts['case_curve'][list(map(lambda x: round(float(x), 2), artifacts['hs'])).index(1.5)]),
            'autonomy_event_share_h0_2_0': float(artifacts['ev_curve'][list(map(lambda x: round(float(x), 2), artifacts['hs'])).index(2.0)]),
            'autonomy_case_share_h0_2_0': float(artifacts['case_curve'][list(map(lambda x: round(float(x), 2), artifacts['hs'])).index(2.0)]),
            'entropy_band_1_5_to_2_0_state_count': int(artifacts['jump_stats']['state_count']),
            'entropy_band_1_5_to_2_0_event_share': float(artifacts['jump_stats']['event_share']),
            'entropy_band_1_5_to_2_0_case_share': float(artifacts['jump_stats']['case_share']),
        },
        'risk_definitions': {
            'state_risk_w_s': 'w(s)=log(1+mean_abs_value(s))/max_u log(1+mean_abs_value(u))',
            'pair_risk_w_sa': 'w_SA(s,a)=mean_t[0.6*log(1+|V_t|)/max_u log(1+|V_u|)+0.4*1{a_t in E_exc}] over observed pair (s,a)',
        },
    }
    if xes_path and xes_path.exists():
        summary[f'{xes_path.name}_bytes'] = int(xes_path.stat().st_size)
        summary[f'{xes_path.name}_sha256'] = sha256sum(xes_path)

    with (out_dir / 'bpi2019_dataset_overview.json').open('w', encoding='utf-8') as f:
        json.dump(summary, f, indent=2)
    with (out_dir / 'bpi2019_dataset_overview.txt').open('w', encoding='utf-8') as f:
        for key, value in summary.items():
            f.write(f'{key}: {value}\n')

    with (out_dir / 'bpi2019_key_results.txt').open('w', encoding='utf-8') as f:
        pm = summary['paper_metrics']
        f.write('Key results used in the AIJ submission\n')
        f.write(f"Refined state count: {pm['state_counts']['Activity + item type + GR + value + actor']}\n")
        f.write(f"Refined state-action count: {pm['state_action_counts']['Activity + item type + GR + value + actor']}\n")
        f.write(f"Refined state-action blind mass at tau=200: {pm['state_action_blind_mass_tau_200']['Activity + item type + GR + value + actor']:.4f}\n")
        f.write(f"Refined state-action blind mass at tau=1000: {pm['state_action_blind_mass_tau_1000']['Activity + item type + GR + value + actor']:.4f}\n")
        f.write(f"Risk-weighted blind mass at tau=200: {pm['risk_weighted_blind_mass_tau_200']:.4f}\n")
        f.write(f"Risk-weighted blind mass at tau=1000: {pm['risk_weighted_blind_mass_tau_1000']:.4f}\n")
        f.write(f"Autonomy at h0=1.5: events={pm['autonomy_event_share_h0_1_5']:.4f}, cases={pm['autonomy_case_share_h0_1_5']:.4f}\n")
        f.write(f"Autonomy at h0=2.0: events={pm['autonomy_event_share_h0_2_0']:.4f}, cases={pm['autonomy_case_share_h0_2_0']:.4f}\n")
        f.write(f"Entropy band 1.5-2.0 gateway states: {pm['entropy_band_1_5_to_2_0_state_count']} states, event share={pm['entropy_band_1_5_to_2_0_event_share']:.4f}, case share={pm['entropy_band_1_5_to_2_0_case_share']:.4f}\n")

    sample = (
        df[['case concept:name', 'event concept:name', 'event time:timestamp',
            'case Item Type', 'case GR-Based Inv. Verif.', 'event User',
            'event Cumulative net worth (EUR)']]
        .sort_values(['case concept:name', 'event time:timestamp'])
        .groupby('case concept:name', sort=False)
        .head(3)
        .head(5000)
    )
    sample.to_csv(out_dir / 'bpi2019_sample_events.csv', index=False)


if __name__ == '__main__':
    main()


==> anc/data/derived/agent_validation_curves.csv <==
h0,event_autonomy,case_autonomy,pred_event_acc,actual_event_acc,pred_safe_case,actual_safe_case,pred_zero_touch,actual_zero_touch,escalations_per_case,case_touch_rate
1.0,0.18032810445305145,0.03270293979639717,0.9312563503386972,0.9149432157800359,0.9801752929287413,0.9644205071709815,0.02965024988972291,0.029826386763775834,4.654222004610645,0.9672970602036028
1.25,0.21713386460481593,0.036048717791786526,0.8929463485311173,0.8681040473905417,0.936061346789866,0.9191300977211988,0.030371451507860817,0.029826386763775834,4.445233286410837,0.9639512822082135
1.5,0.46886025739600323,0.04388273456147867,0.7213458560894004,0.6842815105443845,0.5202479484877114,0.5559295754534141,0.034456824745361374,0.032927351735112305,3.0158924454780993,0.9561172654385214
1.75,0.5246437630692066,0.058959136626068505,0.6986396429247782,0.667344646697073,0.46637441057645973,0.5488707999265561,0.0365527109362103,0.035497888487667544,2.6991451945243488,0.9410408633739314
2.0,0.602441022398195,0.422955301222025,0.6745626486541753,0.6368152676308334,0.4035194170691776,0.4964604116939021,0.09031708097881334,0.1610869698267948,2.2574004937062653,0.577044698777975
2.25,0.6647133217881189,0.6925964461309342,0.653957862562697,0.6148253849854329,0.3538772032507141,0.45165962829222517,0.12229422180999205,0.23145031315665993,1.903808882632556,0.3074035538690658
2.5,0.6716404504070765,0.7094069404492319,0.6512896248768695,0.6121700056169257,0.3525028449121671,0.4513332109268213,0.12294351018968551,0.2315319174980109,1.8644755901013934,0.2905930595507681
2.75,0.6802382817271833,0.7489034416630965,0.6471959915229373,0.6073639398292909,0.34942867303280944,0.4513332109268213,0.12431878977188819,0.2315319174980109,1.8156557928881816,0.25109655833690353
3.0,0.6818443120657072,0.7566150519207622,0.6463971183568661,0.6067079436174417,0.34916139853206957,0.4513332109268213,0.124433222500342,0.2315319174980109,1.806536507742212,0.24338494807923783


==> anc/data/derived/agent_validation_summary.json <==
{
  "gateway_state_count": 33,
  "gateway_event_share_test": 0.13358076500219168,
  "gateway_case_share_test": 0.6912091723279679,
  "temporal_train_cases": 201387,
  "temporal_test_cases": 50347,
  "temporal_train_events": 1267250,
  "temporal_test_events": 328673,
  "step_accuracy_mae": 0.033892831307286486,
  "safe_case_mae": 0.07161046523465327,
  "h0_1.50": {
    "h0": 1.5,
    "event_autonomy": 0.46886025739600323,
    "case_autonomy": 0.04388273456147867,
    "pred_event_acc": 0.7213458560894004,
    "actual_event_acc": 0.6842815105443845,
    "pred_safe_case": 0.5202479484877114,
    "actual_safe_case": 0.5559295754534141,
    "pred_zero_touch": 0.034456824745361374,
    "actual_zero_touch": 0.032927351735112305,
    "escalations_per_case": 3.0158924454780993,
    "case_touch_rate": 0.9561172654385214
  },
  "h0_2.00": {
    "h0": 2.0,
    "event_autonomy": 0.602441022398195,
    "case_autonomy": 0.422955301222025,
    "pred_event_acc": 0.6745626486541753,
    "actual_event_acc": 0.6368152676308334,
    "pred_safe_case": 0.4035194170691776,
    "actual_safe_case": 0.4964604116939021,
    "pred_zero_touch": 0.09031708097881334,
    "actual_zero_touch": 0.1610869698267948,
    "escalations_per_case": 2.2574004937062653,
    "case_touch_rate": 0.577044698777975
  },
  "h0_2.25": {
    "h0": 2.25,
    "event_autonomy": 0.6647133217881189,
    "case_autonomy": 0.6925964461309342,
    "pred_event_acc": 0.653957862562697,
    "actual_event_acc": 0.6148253849854329,
    "pred_safe_case": 0.3538772032507141,
    "actual_safe_case": 0.45165962829222517,
    "pred_zero_touch": 0.12229422180999205,
    "actual_zero_touch": 0.23145031315665993,
    "escalations_per_case": 1.903808882632556,
    "case_touch_rate": 0.3074035538690658
  }
}

==> anc/data/derived/bpi2019_agent_validation_key_results.txt <==
Held-out simulated-agent validation on the chronological 80/20 split of BPI Challenge 2019

Train cases/events: 201,387 / 1,267,250
Test cases/events:  50,347 / 328,673
Mean absolute gap (theory vs realized autonomous-step accuracy): 0.0339
Mean absolute gap (theory vs realized safe-case completion): 0.0716

h0=1.50
  event autonomy:        0.469
  case autonomy:         0.044
  predicted step acc.:   0.721
  realized step acc.:    0.684
  predicted safe case:   0.520
  realized safe case:    0.556
  realized zero-touch:   0.033
  touches per case:      3.02

h0=2.00
  event autonomy:        0.602
  case autonomy:         0.423
  predicted step acc.:   0.675
  realized step acc.:    0.637
  predicted safe case:   0.404
  realized safe case:    0.496
  realized zero-touch:   0.161
  touches per case:      2.26

h0=2.25
  event autonomy:        0.665
  case autonomy:         0.693
  predicted step acc.:   0.654
  realized step acc.:    0.615
  predicted safe case:   0.354
  realized safe case:    0.452
  realized zero-touch:   0.231
  touches per case:      1.90

Gateway states in 1.5 < H <= 2.0 band: 33
Gateway-event share in test split: 0.134
Gateway-case share in test split:  0.691

==> anc/data/derived/bpi2019_dataset_overview.json <==
{
  "cases": 251734,
  "events": 1595923,
  "activities": 42,
  "users": 628,
  "item_types": 6,
  "mean_case_length": 6.33971970413214,
  "median_case_length": 5.0,
  "p95_case_length": 9.0,
  "p99_case_length": 24.0,
  "max_case_length": 990,
  "BPI_Challenge_2019.csv.zip_bytes": 36720297,
  "BPI_Challenge_2019.csv.zip_sha256": "372b5a15c30f4a21b370db25b1912cc60ad1104d4198cfd34f8aecb2f4c2425a",
  "BPI_Challenge_2019.xes.gz_bytes": 16901365,
  "BPI_Challenge_2019.xes.gz_sha256": "43edc7abe7b53c75f53f91b6720ba20878de8a3216b5202ae22a0442b92e9c9a",
  "paper_metrics": {
    "state_counts": {
      "Activity only": 42,
      "Activity + item type + GR": 190,
      "Activity + item type + GR + value + actor": 668
    },
    "state_action_counts": {
      "Activity only": 498,
      "Activity + item type + GR": 1217,
      "Activity + item type + GR + value + actor": 3262
    },
    "blind_mass_tau_200": {
      "Activity only": 0.00037533139130146005,
      "Activity + item type + GR": 0.0020207741852207154,
      "Activity + item type + GR + value + actor": 0.010811298540092473
    },
    "blind_mass_tau_1000": {
      "Activity only": 0.0020508508242565587,
      "Activity + item type + GR": 0.021205910310209204,
      "Activity + item type + GR + value + actor": 0.045998459825442706
    },
    "state_action_blind_mass_tau_200": {
      "Activity only": 0.007731055677438217,
      "Activity + item type + GR": 0.01944964584593387,
      "Activity + item type + GR + value + actor": 0.04620704380113213
    },
    "state_action_blind_mass_tau_1000": {
      "Activity only": 0.03240838899886846,
      "Activity + item type + GR": 0.06810798183886344,
      "Activity + item type + GR + value + actor": 0.1252725621173808
    },
    "risk_weighted_blind_mass_tau_200": 0.020174070027345843,
    "risk_weighted_blind_mass_tau_1000": 0.05047904286782168,
    "autonomy_event_share_h0_1_5": 0.5325255600216934,
    "autonomy_case_share_h0_1_5": 0.07088417390186386,
    "autonomy_event_share_h0_2_0": 0.721810697751581,
    "autonomy_case_share_h0_2_0": 0.49587583718697137,
    "entropy_band_1_5_to_2_0_state_count": 41,
    "entropy_band_1_5_to_2_0_event_share": 0.1892851377298877,
    "entropy_band_1_5_to_2_0_case_share": 0.7298743667109953
  },
  "risk_definitions": {
    "state_risk_w_s": "w(s)=log(1+mean_abs_value(s))/max_u log(1+mean_abs_value(u))",
    "pair_risk_w_sa": "w_SA(s,a)=mean_t[0.6*log(1+|V_t|)/max_u log(1+|V_u|)+0.4*1{a_t in E_exc}] over observed pair (s,a)"
  }
}

==> anc/data/derived/bpi2019_dataset_overview.txt <==
cases: 251734
events: 1595923
activities: 42
users: 628
item_types: 6
mean_case_length: 6.33971970413214
median_case_length: 5.0
p95_case_length: 9.0
p99_case_length: 24.0
max_case_length: 990
BPI_Challenge_2019.csv.zip_bytes: 36720297
BPI_Challenge_2019.csv.zip_sha256: 372b5a15c30f4a21b370db25b1912cc60ad1104d4198cfd34f8aecb2f4c2425a
BPI_Challenge_2019.xes.gz_bytes: 16901365
BPI_Challenge_2019.xes.gz_sha256: 43edc7abe7b53c75f53f91b6720ba20878de8a3216b5202ae22a0442b92e9c9a
paper_metrics: {'state_counts': {'Activity only': 42, 'Activity + item type + GR': 190, 'Activity + item type + GR + value + actor': 668}, 'state_action_counts': {'Activity only': 498, 'Activity + item type + GR': 1217, 'Activity + item type + GR + value + actor': 3262}, 'blind_mass_tau_200': {'Activity only': 0.00037533139130146005, 'Activity + item type + GR': 0.0020207741852207154, 'Activity + item type + GR + value + actor': 0.010811298540092473}, 'blind_mass_tau_1000': {'Activity only': 0.0020508508242565587, 'Activity + item type + GR': 0.021205910310209204, 'Activity + item type + GR + value + actor': 0.045998459825442706}, 'state_action_blind_mass_tau_200': {'Activity only': 0.007731055677438217, 'Activity + item type + GR': 0.01944964584593387, 'Activity + item type + GR + value + actor': 0.04620704380113213}, 'state_action_blind_mass_tau_1000': {'Activity only': 0.03240838899886846, 'Activity + item type + GR': 0.06810798183886344, 'Activity + item type + GR + value + actor': 0.1252725621173808}, 'risk_weighted_blind_mass_tau_200': 0.020174070027345843, 'risk_weighted_blind_mass_tau_1000': 0.05047904286782168, 'autonomy_event_share_h0_1_5': 0.5325255600216934, 'autonomy_case_share_h0_1_5': 0.07088417390186386, 'autonomy_event_share_h0_2_0': 0.721810697751581, 'autonomy_case_share_h0_2_0': 0.49587583718697137, 'entropy_band_1_5_to_2_0_state_count': 41, 'entropy_band_1_5_to_2_0_event_share': 0.1892851377298877, 'entropy_band_1_5_to_2_0_case_share': 0.7298743667109953}
risk_definitions: {'state_risk_w_s': 'w(s)=log(1+mean_abs_value(s))/max_u log(1+mean_abs_value(u))', 'pair_risk_w_sa': 'w_SA(s,a)=mean_t[0.6*log(1+|V_t|)/max_u log(1+|V_u|)+0.4*1{a_t in E_exc}] over observed pair (s,a)'}


==> anc/data/derived/bpi2019_key_results.txt <==
Key results used in the AIJ submission
Refined state count: 668
Refined state-action count: 3262
Refined state-action blind mass at tau=200: 0.0462
Refined state-action blind mass at tau=1000: 0.1253
Risk-weighted blind mass at tau=200: 0.0202
Risk-weighted blind mass at tau=1000: 0.0505
Autonomy at h0=1.5: events=0.5325, cases=0.0709
Autonomy at h0=2.0: events=0.7218, cases=0.4959
Entropy band 1.5-2.0 gateway states: 41 states, event share=0.1893, case share=0.7299


==> anc/data/derived/bpi2019_sample_events.csv <==
case concept:name,event concept:name,event time:timestamp,case Item Type,case GR-Based Inv. Verif.,event User,event Cumulative net worth (EUR)
2000000000_00001,SRM: Created,2018-01-02 13:53:00,Standard,False,batch_00,298.0
2000000000_00001,SRM: Change was Transmitted,2018-01-02 14:53:00,Standard,False,batch_00,298.0
2000000000_00001,SRM: Document Completed,2018-01-02 14:53:00,Standard,False,batch_00,298.0
2000000001_00001,SRM: Created,2018-01-03 09:49:00,Service,True,batch_00,557.0
2000000001_00001,SRM: Document Completed,2018-01-03 10:49:00,Service,True,batch_00,557.0
2000000001_00001,SRM: Awaiting Approval,2018-01-03 10:49:00,Service,True,batch_00,557.0
2000000002_00001,SRM: Created,2018-01-04 14:17:00,Service,True,batch_00,76210.0
2000000002_00001,SRM: Complete,2018-01-04 15:17:00,Service,True,batch_00,76210.0
2000000002_00001,SRM: Document Completed,2018-01-04 15:17:00,Service,True,batch_00,76210.0
2000000003_00001,SRM: Created,2018-01-08 07:21:00,Standard,False,batch_00,28.0
2000000003_00001,SRM: Change was Transmitted,2018-01-08 08:21:00,Standard,False,batch_00,28.0
2000000003_00001,SRM: In Transfer to Execution Syst.,2018-01-08 08:21:00,Standard,False,batch_00,28.0
2000000003_00002,SRM: Created,2018-01-08 07:21:00,Standard,False,batch_00,37.0
2000000003_00002,SRM: Change was Transmitted,2018-01-08 08:21:00,Standard,False,batch_00,37.0
2000000003_00002,SRM: Ordered,2018-01-08 08:21:00,Standard,False,batch_00,37.0
2000000003_00003,SRM: Created,2018-01-08 07:21:00,Standard,False,batch_00,44.0
2000000003_00003,SRM: Awaiting Approval,2018-01-08 08:21:00,Standard,False,batch_00,44.0
2000000003_00003,SRM: Document Completed,2018-01-08 08:21:00,Standard,False,batch_00,44.0
2000000004_00001,SRM: Created,2018-01-08 07:21:00,Standard,False,batch_00,166.0
2000000004_00001,SRM: In Transfer to Execution Syst.,2018-01-08 08:21:00,Standard,False,batch_00,166.0
2000000004_00001,SRM: Ordered,2018-01-08 08:21:00,Standard,False,batch_00,166.0
2000000005_00001,SRM: Created,2018-01-08 10:08:00,Standard,False,batch_00,433.0
2000000005_00001,SRM: Document Completed,2018-01-08 11:08:00,Standard,False,batch_00,433.0
2000000005_00001,SRM: Awaiting Approval,2018-01-08 11:08:00,Standard,False,batch_00,433.0
2000000005_00002,SRM: Created,2018-01-08 10:08:00,Service,True,batch_00,86.0
2000000005_00002,SRM: Awaiting Approval,2018-01-08 11:08:00,Service,True,batch_00,86.0
2000000005_00002,SRM: Document Completed,2018-01-08 11:08:00,Service,True,batch_00,86.0
2000000006_00001,SRM: Created,2018-01-08 11:33:00,Service,True,batch_00,37819.0
2000000006_00001,SRM: Document Completed,2018-01-08 12:33:00,Service,True,batch_00,37819.0
2000000006_00001,SRM: Complete,2018-01-08 12:33:00,Service,True,batch_00,37819.0
2000000007_00001,SRM: Created,2018-01-08 13:12:00,Standard,False,batch_00,3227.0
2000000007_00001,SRM: Document Completed,2018-01-08 14:12:00,Standard,False,batch_00,3227.0
2000000007_00001,Create Purchase Order Item,2018-01-08 14:12:00,Standard,False,user_000,3227.0
2000000008_00001,SRM: Created,2018-01-08 15:36:00,Service,True,batch_00,18186.0
2000000008_00001,SRM: Complete,2018-01-08 16:36:00,Service,True,batch_00,18186.0
2000000008_00001,SRM: Awaiting Approval,2018-01-08 16:36:00,Service,True,batch_00,18186.0
2000000009_00001,Vendor creates invoice,2018-01-02 23:59:00,Service,True,NONE,1039.0
2000000009_00001,SRM: Created,2018-01-09 13:14:00,Service,True,batch_00,1039.0
2000000009_00001,SRM: Change was Transmitted,2018-01-09 14:14:00,Service,True,batch_00,1039.0
2000000010_00001,SRM: Created,2018-01-09 15:30:00,Service,True,batch_00,1.668264e+06
2000000010_00001,Create Purchase Order Item,2018-01-09 16:30:00,Service,True,user_000,1.668264e+06
2000000010_00001,SRM: Document Completed,2018-01-09 16:30:00,Service,True,batch_00,1.668264e+06
2000000011_00001,SRM: Created,2018-01-09 16:54:00,Service,True,batch_00,112583.0
2000000011_00001,SRM: Ordered,2018-01-09 17:54:00,Service,True,batch_00,112583.0
2000000011_00001,SRM: Awaiting Approval,2018-01-09 17:54:00,Service,True,batch_00,112583.0
2000000012_00001,SRM: Created,2018-01-10 15:38:00,Standard,False,batch_00,320.0
2000000012_00001,SRM: Awaiting Approval,2018-01-10 16:38:00,Standard,False,batch_00,320.0
2000000012_00001,SRM: Change was Transmitted,2018-01-10 16:38:00,Standard,False,batch_00,320.0
2000000013_00001,SRM: Created,2018-01-10 15:38:00,Service,True,batch_00,857.0
2000000013_00001,SRM: Ordered,2018-01-10 16:38:00,Service,True,batch_00,857.0
2000000013_00001,SRM: Document Completed,2018-01-10 16:38:00,Service,True,batch_00,857.0
2000000014_00001,SRM: Created,2018-01-11 15:41:00,Service,True,batch_00,17414.0
2000000014_00001,SRM: In Transfer to Execution Syst.,2018-01-11 16:41:00,Service,True,batch_00,17414.0
2000000014_00001,SRM: Complete,2018-01-11 16:41:00,Service,True,batch_00,17414.0
2000000015_00001,SRM: Created,2018-01-12 09:51:00,Service,True,batch_00,457836.0
2000000015_00001,SRM: In Transfer to Execution Syst.,2018-01-12 10:51:00,Service,True,batch_00,457836.0
2000000015_00001,SRM: Ordered,2018-01-12 10:51:00,Service,True,batch_00,457836.0
2000000016_00001,Vendor creates invoice,2018-01-07 23:59:00,Service,True,NONE,405009.0
2000000016_00001,SRM: Created,2018-01-12 09:51:00,Service,True,batch_00,405009.0
2000000016_00001,SRM: Complete,2018-01-12 10:51:00,Service,True,batch_00,405009.0
2000000017_00001,SRM: Created,2018-01-12 09:52:00,Service,True,batch_00,372390.0
2000000017_00001,SRM: Complete,2018-01-12 10:52:00,Service,True,batch_00,372390.0
2000000017_00001,SRM: Awaiting Approval,2018-01-12 10:52:00,Service,True,batch_00,372390.0
2000000018_00001,SRM: Created,2018-01-12 09:52:00,Service,True,batch_00,950029.0
2000000018_00001,SRM: In Transfer to Execution Syst.,2018-01-12 10:52:00,Service,True,batch_00,950029.0
2000000018_00001,SRM: Change was Transmitted,2018-01-12 10:52:00,Service,True,batch_00,950029.0
2000000019_00001,SRM: Created,2018-01-12 09:52:00,Service,True,batch_00,502814.0
2000000019_00001,SRM: In Transfer to Execution Syst.,2018-01-12 10:52:00,Service,True,batch_00,502814.0
2000000019_00001,SRM: Change was Transmitted,2018-01-12 10:52:00,Service,True,batch_00,502814.0
2000000020_00001,SRM: Created,2018-01-12 09:52:00,Service,True,batch_00,155884.0
2000000020_00001,SRM: Document Completed,2018-01-12 10:52:00,Service,True,batch_00,155884.0
2000000020_00001,SRM: In Transfer to Execution Syst.,2018-01-12 10:52:00,Service,True,batch_00,155884.0
2000000021_00001,SRM: Created,2018-01-12 09:52:00,Service,True,batch_00,277128.0
2000000021_00001,SRM: Awaiting Approval,2018-01-12 10:52:00,Service,True,batch_00,277128.0
2000000021_00001,SRM: Complete,2018-01-12 10:52:00,Service,True,batch_00,277128.0
2000000022_00001,SRM: Created,2018-01-12 09:52:00,Service,True,batch_00,4.312806e+06
2000000022_00001,SRM: Ordered,2018-01-12 10:52:00,Service,True,batch_00,4.312806e+06
2000000022_00001,SRM: In Transfer to Execution Syst.,2018-01-12 10:52:00,Service,True,batch_00,4.312806e+06
2000000023_00001,SRM: Created,2018-01-12 12:58:00,Service,True,batch_00,22251.0
2000000023_00001,Create Purchase Order Item,2018-01-12 13:58:00,Service,True,user_000,22251.0
2000000023_00001,SRM: In Transfer to Execution Syst.,2018-01-12 13:58:00,Service,True,batch_00,22251.0
2000000024_00001,SRM: Created,2018-01-15 08:47:00,Service,True,batch_00,58196.0
2000000024_00001,SRM: Document Completed,2018-01-15 09:47:00,Service,True,batch_00,58196.0
2000000024_00001,SRM: Awaiting Approval,2018-01-15 09:47:00,Service,True,batch_00,58196.0
2000000025_00001,SRM: Created,2018-01-15 08:46:00,Service,True,batch_00,1368.0
2000000025_00001,SRM: Complete,2018-01-15 09:46:00,Service,True,batch_00,1368.0
2000000025_00001,SRM: Awaiting Approval,2018-01-15 09:46:00,Service,True,batch_00,1368.0
2000000026_00001,SRM: Created,2018-01-15 10:13:00,Standard,False,batch_00,74.0
2000000026_00001,SRM: Change was Transmitted,2018-01-15 11:13:00,Standard,False,batch_00,74.0
2000000026_00001,SRM: In Transfer to Execution Syst.,2018-01-15 11:13:00,Standard,False,batch_00,74.0
2000000026_00002,SRM: Created,2018-01-15 10:13:00,Standard,False,batch_00,45.0
2000000026_00002,SRM: Change was Transmitted,2018-01-15 11:13:00,Standard,False,batch_00,45.0
2000000026_00002,SRM: In Transfer to Execution Syst.,2018-01-15 11:13:00,Standard,False,batch_00,45.0
2000000027_00001,SRM: Created,2018-01-15 12:52:00,Service,True,batch_00,6754.0
2000000027_00001,SRM: Change was Transmitted,2018-01-15 13:52:00,Service,True,batch_00,6754.0
2000000027_00001,SRM: Ordered,2018-01-15 13:52:00,Service,True,batch_00,6754.0
2000000028_00001,SRM: Created,2018-01-15 12:52:00,Service,True,batch_00,6754.0
2000000028_00001,SRM: Document Completed,2018-01-15 13:52:00,Service,True,batch_00,6754.0
2000000028_00001,SRM: In Transfer to Execution Syst.,2018-01-15 13:52:00,Service,True,batch_00,6754.0
2000000029_00001,SRM: Created,2018-01-15 12:54:00,Standard,False,batch_00,83.0
2000000029_00001,SRM: Ordered,2018-01-15 13:54:00,Standard,False,batch_00,83.0
2000000029_00001,SRM: In Transfer to Execution Syst.,2018-01-15 13:54:00,Standard,False,batch_00,83.0
2000000029_00002,SRM: Created,2018-01-15 12:54:00,Standard,False,batch_00,19.0
2000000029_00002,SRM: Change was Transmitted,2018-01-15 13:54:00,Standard,False,batch_00,19.0
2000000029_00002,SRM: Ordered,2018-01-15 13:54:00,Standard,False,batch_00,19.0
2000000029_00003,SRM: Created,2018-01-15 12:54:00,Standard,False,batch_00,5.0
2000000029_00003,SRM: In Transfer to Execution Syst.,2018-01-15 13:54:00,Standard,False,batch_00,5.0
2000000029_00003,SRM: Document Completed,2018-01-15 13:54:00,Standard,False,batch_00,5.0
2000000030_00001,SRM: Created,2018-01-15 14:51:00,Service,True,batch_00,549.0
2000000030_00001,SRM: Complete,2018-01-15 15:51:00,Service,True,batch_00,549.0
2000000030_00001,SRM: Change was Transmitted,2018-01-15 15:51:00,Service,True,batch_00,549.0
2000000031_00001,SRM: Created,2018-01-15 14:51:00,Standard,False,batch_00,22.0
2000000031_00001,SRM: Awaiting Approval,2018-01-15 15:51:00,Standard,False,batch_00,22.0
2000000031_00001,Create Purchase Order Item,2018-01-15 15:51:00,Standard,False,user_000,22.0
2000000032_00001,SRM: Created,2018-01-15 15:53:00,Standard,False,batch_00,106.0
2000000032_00001,SRM: Awaiting Approval,2018-01-15 16:53:00,Standard,False,batch_00,106.0
2000000032_00001,SRM: Ordered,2018-01-15 16:53:00,Standard,False,batch_00,106.0
2000000033_00001,SRM: Created,2018-01-15 20:18:00,Service,True,batch_00,12852.0
2000000033_00001,SRM: Document Completed,2018-01-15 21:18:00,Service,True,batch_00,12852.0
2000000033_00001,SRM: Complete,2018-01-15 21:18:00,Service,True,batch_00,12852.0
2000000034_00001,SRM: Created,2018-01-16 10:23:00,Service,True,batch_00,277128.0
2000000034_00001,SRM: Awaiting Approval,2018-01-16 11:23:00,Service,True,batch_00,277128.0
2000000034_00001,SRM: In Transfer to Execution Syst.,2018-01-16 11:23:00,Service,True,batch_00,277128.0
2000000035_00001,SRM: Created,2018-01-16 13:10:00,Service,True,batch_00,3065.0
2000000035_00001,SRM: Document Completed,2018-01-16 14:10:00,Service,True,batch_00,3065.0
2000000035_00001,SRM: Awaiting Approval,2018-01-16 14:10:00,Service,True,batch_00,3065.0
2000000036_00001,SRM: Created,2018-01-16 13:33:00,Service,True,batch_00,6903.0
2000000036_00001,SRM: In Transfer to Execution Syst.,2018-01-16 14:33:00,Service,True,batch_00,6903.0
2000000036_00001,SRM: Document Completed,2018-01-16 14:33:00,Service,True,batch_00,6903.0
2000000037_00001,SRM: Created,2018-01-16 14:39:00,Standard,False,batch_00,938.0
2000000037_00001,SRM: Awaiting Approval,2018-01-16 15:39:00,Standard,False,batch_00,938.0
2000000037_00001,SRM: Ordered,2018-01-16 15:39:00,Standard,False,batch_00,938.0
2000000037_00002,SRM: Created,2018-01-16 14:39:00,Standard,False,batch_00,34.0
2000000037_00002,SRM: Complete,2018-01-16 15:39:00,Standard,False,batch_00,34.0
2000000037_00002,SRM: Change was Transmitted,2018-01-16 15:39:00,Standard,False,batch_00,34.0
2000000037_00003,SRM: Created,2018-01-16 14:39:00,Standard,False,batch_00,63.0
2000000037_00003,SRM: Complete,2018-01-16 15:39:00,Standard,False,batch_00,63.0
2000000037_00003,SRM: Awaiting Approval,2018-01-16 15:39:00,Standard,False,batch_00,63.0
2000000038_00001,SRM: Created,2018-01-16 14:39:00,Standard,True,batch_00,57.0
2000000038_00001,SRM: Awaiting Approval,2018-01-16 15:39:00,Standard,True,batch_00,57.0
2000000038_00001,SRM: Complete,2018-01-16 15:39:00,Standard,True,batch_00,57.0
2000000039_00001,SRM: Created,2018-01-16 16:40:00,Standard,True,batch_00,428.0
2000000039_00001,SRM: Ordered,2018-01-16 17:40:00,Standard,True,batch_00,428.0
2000000039_00001,SRM: Document Completed,2018-01-16 17:40:00,Standard,True,batch_00,428.0
2000000039_00002,SRM: Created,2018-01-16 16:40:00,Standard,True,batch_00,127.0
2000000039_00002,SRM: Awaiting Approval,2018-01-16 17:40:00,Standard,True,batch_00,127.0
2000000039_00002,SRM: Document Completed,2018-01-16 17:40:00,Standard,True,batch_00,127.0
2000000040_00001,SRM: Created,2018-01-16 16:41:00,Service,True,batch_00,3464.0
2000000040_00001,Create Purchase Order Item,2018-01-16 17:41:00,Service,True,user_000,3464.0
2000000040_00001,SRM: Change was Transmitted,2018-01-16 17:41:00,Service,True,batch_00,3464.0
2000000041_00001,SRM: Created,2018-01-16 16:41:00,Service,True,batch_00,260.0
2000000041_00001,SRM: Change was Transmitted,2018-01-16 17:41:00,Service,True,batch_00,260.0
2000000041_00001,SRM: Complete,2018-01-16 17:41:00,Service,True,batch_00,260.0
2000000042_00001,SRM: Created,2018-01-16 16:41:00,Service,True,batch_00,45.0
2000000042_00001,SRM: Complete,2018-01-16 17:41:00,Service,True,batch_00,45.0
2000000042_00001,SRM: Awaiting Approval,2018-01-16 17:41:00,Service,True,batch_00,45.0
2000000043_00001,SRM: Created,2018-01-17 07:12:00,Service,True,batch_00,64.0
2000000043_00001,SRM: Document Completed,2018-01-17 08:12:00,Service,True,batch_00,64.0
2000000043_00001,SRM: Change was Transmitted,2018-01-17 08:12:00,Service,True,batch_00,64.0
2000000044_00001,SRM: Created,2018-01-17 07:13:00,Standard,False,batch_00,181.0
2000000044_00001,SRM: Awaiting Approval,2018-01-17 08:13:00,Standard,False,batch_00,181.0
2000000044_00001,SRM: In Transfer to Execution Syst.,2018-01-17 08:13:00,Standard,False,batch_00,181.0
2000000045_00001,SRM: Created,2018-01-17 09:35:00,Standard,False,batch_00,646.0
2000000045_00001,SRM: Awaiting Approval,2018-01-17 10:35:00,Standard,False,batch_00,646.0
2000000045_00001,SRM: In Transfer to Execution Syst.,2018-01-17 10:35:00,Standard,False,batch_00,646.0
2000000045_00002,SRM: Created,2018-01-17 09:35:00,Standard,False,batch_00,49.0
2000000045_00002,Create Purchase Order Item,2018-01-17 10:35:00,Standard,False,user_000,49.0
2000000045_00002,SRM: Change was Transmitted,2018-01-17 10:35:00,Standard,False,batch_00,49.0
2000000046_00001,SRM: Created,2018-01-17 10:54:00,Service,True,batch_00,173.0
2000000046_00001,SRM: Complete,2018-01-17 11:54:00,Service,True,batch_00,173.0
2000000046_00001,SRM: Awaiting Approval,2018-01-17 11:54:00,Service,True,batch_00,173.0
2000000047_00001,SRM: Created,2018-01-17 14:55:00,Service,True,batch_00,649519.0
2000000047_00001,Create Purchase Order Item,2018-01-17 15:55:00,Service,True,user_000,649519.0
2000000047_00001,SRM: Document Completed,2018-01-17 15:55:00,Service,True,batch_00,649519.0
2000000048_00001,SRM: Created,2018-01-17 15:36:00,Service,True,batch_00,828.0
2000000048_00001,SRM: Ordered,2018-01-17 16:36:00,Service,True,batch_00,828.0
2000000048_00001,SRM: Awaiting Approval,2018-01-17 16:36:00,Service,True,batch_00,828.0
2000000049_00001,SRM: Created,2018-01-18 13:29:00,Standard,True,batch_00,412.0
2000000049_00001,SRM: Change was Transmitted,2018-01-18 14:29:00,Standard,True,batch_00,412.0
2000000049_00001,SRM: Ordered,2018-01-18 14:29:00,Standard,True,batch_00,412.0
2000000050_00001,SRM: Created,2018-01-18 14:11:00,Standard,False,batch_00,2726.0
2000000050_00001,SRM: Complete,2018-01-18 15:11:00,Standard,False,batch_00,2726.0
2000000050_00001,SRM: Awaiting Approval,2018-01-18 15:11:00,Standard,False,batch_00,2726.0
2000000051_00001,SRM: Created,2018-01-18 14:23:00,Standard,True,batch_00,33.0
2000000051_00001,SRM: Complete,2018-01-18 15:24:00,Standard,True,batch_00,33.0
2000000051_00001,SRM: Ordered,2018-01-18 15:24:00,Standard,True,batch_00,33.0
2000000052_00001,SRM: Created,2018-01-18 16:42:00,Service,True,batch_00,2165.0
2000000052_00001,SRM: Change was Transmitted,2018-01-18 17:42:00,Service,True,batch_00,2165.0
2000000052_00001,SRM: Awaiting Approval,2018-01-18 17:42:00,Service,True,batch_00,2165.0
2000000053_00001,SRM: Created,2018-01-19 09:21:00,Standard,False,batch_00,43.0
2000000053_00001,SRM: Change was Transmitted,2018-01-19 10:21:00,Standard,False,batch_00,43.0
2000000053_00001,Create Purchase Order Item,2018-01-19 10:21:00,Standard,False,user_000,43.0
2000000054_00001,SRM: Created,2018-01-19 09:21:00,Standard,False,batch_00,179.0
2000000054_00001,Create Purchase Order Item,2018-01-19 10:21:00,Standard,False,user_000,179.0
2000000054_00001,SRM: Awaiting Approval,2018-01-19 10:21:00,Standard,False,batch_00,179.0
2000000054_00002,SRM: Created,2018-01-19 09:21:00,Standard,False,batch_00,23.0
2000000054_00002,SRM: Ordered,2018-01-19 10:21:00,Standard,False,batch_00,23.0
2000000054_00002,SRM: Change was Transmitted,2018-01-19 10:21:00,Standard,False,batch_00,23.0
2000000054_00003,SRM: Created,2018-01-19 09:21:00,Standard,False,batch_00,526.0
2000000054_00003,SRM: Complete,2018-01-19 10:21:00,Standard,False,batch_00,526.0
2000000054_00003,SRM: Awaiting Approval,2018-01-19 10:21:00,Standard,False,batch_00,526.0
2000000054_00004,SRM: Created,2018-01-19 09:21:00,Standard,False,batch_00,459.0
2000000054_00004,SRM: Complete,2018-01-19 10:21:00,Standard,False,batch_00,459.0
2000000054_00004,SRM: Awaiting Approval,2018-01-19 10:21:00,Standard,False,batch_00,459.0
2000000055_00001,SRM: Created,2018-01-19 11:48:00,Service,True,batch_00,433012.0
2000000055_00001,SRM: Complete,2018-01-19 12:48:00,Service,True,batch_00,433012.0
2000000055_00001,SRM: Change was Transmitted,2018-01-19 12:48:00,Service,True,batch_00,433012.0
2000000056_00001,SRM: Created,2018-01-19 11:48:00,Service,True,batch_00,41569.0
2000000056_00001,SRM: In Transfer to Execution Syst.,2018-01-19 12:48:00,Service,True,batch_00,41569.0
2000000056_00001,SRM: Complete,2018-01-19 12:48:00,Service,True,batch_00,41569.0
2000000057_00001,SRM: Created,2018-01-19 19:15:00,Service,True,batch_00,277128.0
2000000057_00001,SRM: Complete,2018-01-19 20:15:00,Service,True,batch_00,277128.0
2000000057_00001,SRM: Awaiting Approval,2018-01-19 20:15:00,Service,True,batch_00,277128.0
2000000058_00001,SRM: Created,2018-01-19 19:16:00,Service,True,batch_00,339481.0
2000000058_00001,SRM: In Transfer to Execution Syst.,2018-01-19 20:16:00,Service,True,batch_00,339481.0
2000000058_00001,SRM: Document Completed,2018-01-19 20:16:00,Service,True,batch_00,339481.0
2000000059_00001,SRM: Created,2018-01-19 19:14:00,Service,True,batch_00,190525.0
2000000059_00001,SRM: Complete,2018-01-19 20:14:00,Service,True,batch_00,190525.0
2000000059_00001,SRM: Awaiting Approval,2018-01-19 20:14:00,Service,True,batch_00,190525.0
2000000060_00001,SRM: Created,2018-01-19 19:15:00,Service,True,batch_00,356802.0
2000000060_00001,SRM: Change was Transmitted,2018-01-19 20:15:00,Service,True,batch_00,356802.0
2000000060_00001,SRM: Complete,2018-01-19 20:15:00,Service,True,batch_00,356802.0
2000000061_00001,SRM: Created,2018-01-19 19:15:00,Service,True,batch_00,304840.0
2000000061_00001,Create Purchase Order Item,2018-01-19 20:15:00,Service,True,user_000,304840.0
2000000061_00001,SRM: Change was Transmitted,2018-01-19 20:15:00,Service,True,batch_00,304840.0
2000000062_00001,SRM: Created,2018-01-19 19:15:00,Service,True,batch_00,207846.0
2000000062_00001,SRM: Document Completed,2018-01-19 20:15:00,Service,True,batch_00,207846.0
2000000062_00001,SRM: Awaiting Approval,2018-01-19 20:15:00,Service,True,batch_00,207846.0
2000000063_00001,SRM: Created,2018-01-19 19:16:00,Service,True,batch_00,138564.0
2000000063_00001,SRM: Document Completed,2018-01-19 20:16:00,Service,True,batch_00,138564.0
2000000063_00001,SRM: Ordered,2018-01-19 20:16:00,Service,True,batch_00,138564.0
2000000064_00001,SRM: Created,2018-01-19 19:16:00,Service,True,batch_00,259807.0
2000000064_00001,Create Purchase Order Item,2018-01-19 20:16:00,Service,True,user_000,259807.0
2000000064_00001,SRM: Change was Transmitted,2018-01-19 20:16:00,Service,True,batch_00,259807.0
2000000065_00001,SRM: Created,2018-01-19 19:17:00,Service,True,batch_00,207846.0
2000000065_00001,SRM: Complete,2018-01-19 20:17:00,Service,True,batch_00,207846.0
2000000065_00001,SRM: Awaiting Approval,2018-01-19 20:17:00,Service,True,batch_00,207846.0
2000000066_00001,SRM: Created,2018-01-19 19:17:00,Service,True,batch_00,294448.0
2000000066_00001,SRM: Complete,2018-01-19 20:17:00,Service,True,batch_00,294448.0
2000000066_00001,SRM: Awaiting Approval,2018-01-19 20:17:00,Service,True,batch_00,294448.0
2000000067_00001,SRM: Created,2018-01-19 19:17:00,Service,True,batch_00,259807.0
2000000067_00001,SRM: Complete,2018-01-19 20:17:00,Service,True,batch_00,259807.0
2000000067_00001,SRM: Awaiting Approval,2018-01-19 20:17:00,Service,True,batch_00,259807.0
2000000068_00001,SRM: Created,2018-01-19 19:16:00,Service,True,batch_00,381051.0
2000000068_00001,SRM: Complete,2018-01-19 20:16:00,Service,True,batch_00,381051.0
2000000068_00001,SRM: Awaiting Approval,2018-01-19 20:16:00,Service,True,batch_00,381051.0
2000000069_00001,SRM: Created,2018-01-19 19:16:00,Service,True,batch_00,495366.0
2000000069_00001,Create Purchase Order Item,2018-01-19 20:16:00,Service,True,user_000,495366.0
2000000069_00001,SRM: Awaiting Approval,2018-01-19 20:16:00,Service,True,batch_00,495366.0
2000000070_00001,SRM: Created,2018-01-19 19:16:00,Service,True,batch_00,242487.0
2000000070_00001,Create Purchase Order Item,2018-01-19 20:17:00,Service,True,user_000,242487.0
2000000070_00001,SRM: Change was Transmitted,2018-01-19 20:17:00,Service,True,batch_00,242487.0
2000000071_00001,SRM: Created,2018-01-19 19:17:00,Service,True,batch_00,207846.0
2000000071_00001,SRM: In Transfer to Execution Syst.,2018-01-19 20:17:00,Service,True,batch_00,207846.0
2000000071_00001,SRM: Ordered,2018-01-19 20:17:00,Service,True,batch_00,207846.0
2000000072_00001,SRM: Created,2018-01-19 19:17:00,Service,True,batch_00,346410.0
2000000072_00001,SRM: Complete,2018-01-19 20:17:00,Service,True,batch_00,346410.0
2000000072_00001,SRM: Awaiting Approval,2018-01-19 20:17:00,Service,True,batch_00,346410.0
2000000073_00001,SRM: Created,2018-01-22 07:34:00,Standard,False,batch_00,83.0
2000000073_00001,Create Purchase Order Item,2018-01-22 08:34:00,Standard,False,user_000,83.0
2000000073_00001,SRM: Complete,2018-01-22 08:34:00,Standard,False,batch_00,83.0
2000000074_00001,SRM: Created,2018-01-22 10:14:00,Standard,True,batch_00,132.0
2000000074_00001,SRM: Ordered,2018-01-22 11:14:00,Standard,True,batch_00,132.0
2000000074_00001,SRM: Change was Transmitted,2018-01-22 11:14:00,Standard,True,batch_00,132.0
2000000075_00001,SRM: Created,2018-01-22 10:14:00,Standard,True,batch_00,147.0
2000000075_00001,SRM: Complete,2018-01-22 11:14:00,Standard,True,batch_00,147.0
2000000075_00001,SRM: Awaiting Approval,2018-01-22 11:14:00,Standard,True,batch_00,147.0
2000000076_00001,SRM: Created,2018-01-22 10:14:00,Standard,False,batch_00,51.0
2000000076_00001,SRM: Complete,2018-01-22 11:14:00,Standard,False,batch_00,51.0
2000000076_00001,SRM: Awaiting Approval,2018-01-22 11:14:00,Standard,False,batch_00,51.0
2000000076_00002,SRM: Created,2018-01-22 10:14:00,Standard,False,batch_00,159.0
2000000076_00002,Create Purchase Order Item,2018-01-22 11:14:00,Standard,False,user_000,159.0
2000000076_00002,SRM: Complete,2018-01-22 11:14:00,Standard,False,batch_00,159.0
2000000076_00003,SRM: Created,2018-01-22 10:14:00,Service,True,batch_00,21.0
2000000076_00003,SRM: In Transfer to Execution Syst.,2018-01-22 11:14:00,Service,True,batch_00,21.0
2000000076_00003,SRM: Change was Transmitted,2018-01-22 11:14:00,Service,True,batch_00,21.0
2000000077_00001,SRM: Created,2018-01-22 10:14:00,Standard,False,batch_00,86.0
2000000077_00001,SRM: Ordered,2018-01-22 11:14:00,Standard,False,batch_00,86.0
2000000077_00001,SRM: In Transfer to Execution Syst.,2018-01-22 11:14:00,Standard,False,batch_00,86.0
2000000077_00002,SRM: Created,2018-01-22 10:14:00,Service,True,batch_00,33.0
2000000077_00002,SRM: Change was Transmitted,2018-01-22 11:14:00,Service,True,batch_00,33.0
2000000077_00002,Create Purchase Order Item,2018-01-22 11:14:00,Service,True,user_000,33.0
2000000078_00001,SRM: Created,2018-01-22 10:55:00,Service,True,batch_00,5897.0
2000000078_00001,SRM: In Transfer to Execution Syst.,2018-01-22 11:55:00,Service,True,batch_00,5897.0
2000000078_00001,SRM: Ordered,2018-01-22 11:55:00,Service,True,batch_00,5897.0
2000000079_00001,SRM: Created,2018-01-23 12:33:00,Standard,False,batch_00,141.0
2000000079_00001,SRM: Complete,2018-01-23 13:33:00,Standard,False,batch_00,141.0
2000000079_00001,Create Purchase Order Item,2018-01-23 13:33:00,Standard,False,user_000,141.0
2000000079_00002,SRM: Created,2018-01-23 12:33:00,Standard,False,batch_00,113.0
2000000079_00002,Create Purchase Order Item,2018-01-23 13:33:00,Standard,False,user_000,113.0
2000000079_00002,SRM: Change was Transmitted,2018-01-23 13:33:00,Standard,False,batch_00,113.0
2000000079_00003,SRM: Created,2018-01-23 12:33:00,Standard,False,batch_00,121.0
2000000079_00003,SRM: Change was Transmitted,2018-01-23 13:33:00,Standard,False,batch_00,121.0
2000000079_00003,SRM: Awaiting Approval,2018-01-23 13:33:00,Standard,False,batch_00,121.0
2000000080_00001,SRM: Created,2018-01-23 14:24:00,Standard,False,batch_00,362.0
2000000080_00001,SRM: Awaiting Approval,2018-01-23 15:24:00,Standard,False,batch_00,362.0
2000000080_00001,SRM: In Transfer to Execution Syst.,2018-01-23 15:24:00,Standard,False,batch_00,362.0
2000000080_00002,SRM: Created,2018-01-23 14:24:00,Service,True,batch_00,77.0
2000000080_00002,SRM: Complete,2018-01-23 15:24:00,Service,True,batch_00,77.0
2000000080_00002,SRM: In Transfer to Execution Syst.,2018-01-23 15:24:00,Service,True,batch_00,77.0
2000000081_00001,SRM: Created,2018-01-23 14:49:00,Service,True,batch_00,60.0
2000000081_00001,SRM: Complete,2018-01-23 15:49:00,Service,True,batch_00,60.0
2000000081_00001,SRM: Awaiting Approval,2018-01-23 15:49:00,Service,True,batch_00,60.0
2000000082_00001,SRM: Created,2018-01-24 07:13:00,Standard,False,batch_00,710.0
2000000082_00001,SRM: Awaiting Approval,2018-01-24 08:13:00,Standard,False,batch_00,710.0
2000000082_00001,SRM: Document Completed,2018-01-24 08:13:00,Standard,False,batch_00,710.0
2000000082_00002,SRM: Created,2018-01-24 07:13:00,Standard,False,batch_00,124.0
2000000082_00002,SRM: Ordered,2018-01-24 08:13:00,Standard,False,batch_00,124.0
2000000082_00002,SRM: Complete,2018-01-24 08:13:00,Standard,False,batch_00,124.0
2000000083_00001,SRM: Created,2018-01-24 07:13:00,Standard,False,batch_00,98.0
2000000083_00001,SRM: Document Completed,2018-01-24 08:13:00,Standard,False,batch_00,98.0
2000000083_00001,SRM: Awaiting Approval,2018-01-24 08:13:00,Standard,False,batch_00,98.0
2000000083_00002,SRM: Created,2018-01-24 07:13:00,Standard,False,batch_00,88.0
2000000083_00002,SRM: Change was Transmitted,2018-01-24 08:13:00,Standard,False,batch_00,88.0
2000000083_00002,SRM: Ordered,2018-01-24 08:13:00,Standard,False,batch_00,88.0
2000000083_00003,SRM: Created,2018-01-24 07:13:00,Standard,False,batch_00,65.0
2000000083_00003,SRM: Complete,2018-01-24 08:13:00,Standard,False,batch_00,65.0
2000000083_00003,SRM: Awaiting Approval,2018-01-24 08:13:00,Standard,False,batch_00,65.0
2000000084_00001,Vendor creates invoice,2017-08-31 23:59:00,Standard,False,NONE,418.0
2000000084_00001,SRM: Created,2018-01-25 11:19:00,Standard,False,batch_00,418.0
2000000084_00001,SRM: Complete,2018-01-25 12:19:00,Standard,False,batch_00,418.0
2000000085_00001,SRM: Created,2018-01-25 11:38:00,Standard,False,batch_00,41.0
2000000085_00001,SRM: Document Completed,2018-01-25 12:38:00,Standard,False,batch_00,41.0
2000000085_00001,Create Purchase Order Item,2018-01-25 12:38:00,Standard,False,user_000,41.0
2000000086_00001,SRM: Created,2018-01-25 11:50:00,Standard,False,batch_00,40.0
2000000086_00001,SRM: Ordered,2018-01-25 12:50:00,Standard,False,batch_00,40.0
2000000086_00001,SRM: In Transfer to Execution Syst.,2018-01-25 12:50:00,Standard,False,batch_00,40.0
2000000086_00002,SRM: Created,2018-01-25 11:50:00,Standard,False,batch_00,31.0
2000000086_00002,SRM: Change was Transmitted,2018-01-25 12:50:00,Standard,False,batch_00,31.0
2000000086_00002,SRM: Complete,2018-01-25 12:50:00,Standard,False,batch_00,31.0
2000000087_00001,SRM: Created,2018-01-25 14:03:00,Service,True,batch_00,12834.0
2000000087_00001,SRM: Ordered,2018-01-25 15:03:00,Service,True,batch_00,12834.0
2000000087_00001,SRM: Awaiting Approval,2018-01-25 15:03:00,Service,True,batch_00,12834.0
2000000088_00001,SRM: Created,2018-01-25 14:31:00,Service,True,batch_00,5318.0
2000000088_00001,SRM: In Transfer to Execution Syst.,2018-01-25 15:31:00,Service,True,batch_00,5318.0
2000000088_00001,SRM: Ordered,2018-01-25 15:31:00,Service,True,batch_00,5318.0
2000000089_00001,SRM: Created,2018-01-25 15:33:00,Service,True,batch_00,34641.0
2000000089_00001,SRM: Complete,2018-01-25 16:33:00,Service,True,batch_00,34641.0
2000000089_00001,SRM: Awaiting Approval,2018-01-25 16:33:00,Service,True,batch_00,34641.0
2000000090_00001,SRM: Created,2018-01-25 16:11:00,Standard,False,batch_00,967.0
2000000090_00001,SRM: In Transfer to Execution Syst.,2018-01-25 17:11:00,Standard,False,batch_00,967.0
2000000090_00001,SRM: Ordered,2018-01-25 17:11:00,Standard,False,batch_00,967.0
2000000091_00001,SRM: Created,2018-01-26 07:11:00,Service,True,batch_00,5629.0
2000000091_00001,SRM: Ordered,2018-01-26 08:11:00,Service,True,batch_00,5629.0
2000000091_00001,SRM: Change was Transmitted,2018-01-26 08:11:00,Service,True,batch_00,5629.0
2000000092_00001,SRM: Created,2018-01-26 11:50:00,Standard,False,batch_00,152.0
2000000092_00001,SRM: In Transfer to Execution Syst.,2018-01-26 12:50:00,Standard,False,batch_00,152.0
2000000092_00001,SRM: Awaiting Approval,2018-01-26 12:50:00,Standard,False,batch_00,152.0
2000000093_00001,Vendor creates invoice,2017-12-31 23:59:00,Service,True,NONE,5868.0
2000000093_00001,SRM: Created,2018-01-26 11:38:00,Service,True,batch_00,5868.0
2000000093_00001,SRM: Document Completed,2018-01-26 12:38:00,Service,True,batch_00,5868.0
2000000094_00001,SRM: Created,2018-01-26 12:33:00,Standard,False,batch_00,41.0
2000000094_00001,SRM: Complete,2018-01-26 13:33:00,Standard,False,batch_00,41.0
2000000094_00001,SRM: Document Completed,2018-01-26 13:33:00,Standard,False,batch_00,41.0
2000000095_00001,SRM: Created,2018-01-26 14:14:00,Standard,False,batch_00,103.0
2000000095_00001,SRM: Change was Transmitted,2018-01-26 15:14:00,Standard,False,batch_00,103.0
2000000095_00001,SRM: Complete,2018-01-26 15:14:00,Standard,False,batch_00,103.0
2000000096_00001,SRM: Created,2018-01-26 15:30:00,Standard,False,batch_00,43.0
2000000096_00001,Create Purchase Order Item,2018-01-26 16:30:00,Standard,False,user_000,43.0
2000000096_00001,SRM: Document Completed,2018-01-26 16:30:00,Standard,False,batch_00,43.0
2000000097_00001,Vendor creates debit memo,2001-02-23 23:59:00,Service,True,NONE,11353.0
2000000097_00001,SRM: Created,2018-01-29 09:09:00,Service,True,batch_00,11353.0
2000000097_00001,SRM: Change was Transmitted,2018-01-29 10:09:00,Service,True,batch_00,11353.0
2000000098_00001,SRM: Created,2018-01-29 08:54:00,Standard,False,batch_00,74.0
2000000098_00001,Create Purchase Order Item,2018-01-29 09:54:00,Standard,False,user_000,74.0
2000000098_00001,SRM: In Transfer to Execution Syst.,2018-01-29 09:54:00,Standard,False,batch_00,74.0
2000000098_00002,SRM: Created,2018-01-29 08:54:00,Standard,False,batch_00,102.0
2000000098_00002,SRM: Ordered,2018-01-29 09:54:00,Standard,False,batch_00,102.0
2000000098_00002,SRM: Document Completed,2018-01-29 09:54:00,Standard,False,batch_00,102.0
2000000098_00003,SRM: Created,2018-01-29 08:54:00,Standard,False,batch_00,167.0
2000000098_00003,SRM: Ordered,2018-01-29 09:54:00,Standard,False,batch_00,167.0
2000000098_00003,SRM: Complete,2018-01-29 09:54:00,Standard,False,batch_00,167.0
2000000099_00001,SRM: Created,2018-01-29 09:57:00,Standard,False,batch_00,46.0
2000000099_00001,SRM: Complete,2018-01-29 10:57:00,Standard,False,batch_00,46.0
2000000099_00001,SRM: In Transfer to Execution Syst.,2018-01-29 10:57:00,Standard,False,batch_00,46.0
2000000100_00001,Vendor creates invoice,2017-01-31 23:59:00,Service,True,NONE,7.815013e+06
2000000100_00001,Vendor creates invoice,2017-05-25 23:59:00,Service,True,NONE,7.815013e+06
2000000100_00001,SRM: Created,2018-01-29 10:34:00,Service,True,batch_00,7.815013e+06
2000000101_00001,SRM: Created,2018-01-29 10:58:00,Service,True,batch_00,19875.0
2000000101_00001,SRM: Awaiting Approval,2018-01-29 11:58:00,Service,True,batch_00,19875.0
2000000101_00001,SRM: Document Completed,2018-01-29 11:58:00,Service,True,batch_00,19875.0
2000000102_00001,SRM: Created,2018-01-29 11:52:00,Service,True,batch_00,132664.0
2000000102_00001,SRM: Ordered,2018-01-29 12:52:00,Service,True,batch_00,132664.0
2000000102_00001,SRM: In Transfer to Execution Syst.,2018-01-29 12:52:00,Service,True,batch_00,132664.0
2000000103_00001,SRM: Created,2018-01-29 13:35:00,Standard,True,batch_00,293.0
2000000103_00001,SRM: In Transfer to Execution Syst.,2018-01-29 14:35:00,Standard,True,batch_00,293.0
2000000103_00001,Create Purchase Order Item,2018-01-29 14:35:00,Standard,True,user_000,293.0
2000000104_00001,SRM: Created,2018-01-29 14:16:00,Standard,True,batch_00,226.0
2000000104_00001,SRM: Ordered,2018-01-29 15:16:00,Standard,True,batch_00,226.0
2000000104_00001,SRM: Complete,2018-01-29 15:16:00,Standard,True,batch_00,226.0
2000000105_00001,SRM: Created,2018-01-29 14:27:00,Service,True,batch_00,498.0
2000000105_00001,Create Purchase Order Item,2018-01-29 15:27:00,Service,True,user_000,498.0
2000000105_00001,SRM: Complete,2018-01-29 15:27:00,Service,True,batch_00,498.0
2000000106_00001,Vendor creates invoice,2018-01-29 23:59:00,Service,True,NONE,53065.0
2000000106_00001,SRM: Created,2018-01-30 06:26:00,Service,True,batch_00,53065.0
2000000106_00001,SRM: In Transfer to Execution Syst.,2018-01-30 07:26:00,Service,True,batch_00,53065.0
2000000107_00001,SRM: Created,2018-01-30 10:08:00,Service,True,batch_00,1160.0
2000000107_00001,SRM: Complete,2018-01-30 11:08:00,Service,True,batch_00,1160.0
2000000107_00001,SRM: Change was Transmitted,2018-01-30 11:08:00,Service,True,batch_00,1160.0
2000000108_00001,SRM: Created,2018-01-30 10:23:00,Service,True,batch_00,12470.0
2000000108_00001,SRM: Complete,2018-01-30 11:23:00,Service,True,batch_00,12470.0
2000000108_00001,SRM: Awaiting Approval,2018-01-30 11:23:00,Service,True,batch_00,12470.0
2000000109_00001,Vendor creates invoice,2016-05-02 23:59:00,Service,True,NONE,34145.0
2000000109_00001,SRM: Created,2018-01-30 11:34:00,Service,True,batch_00,34145.0
2000000109_00001,SRM: Awaiting Approval,2018-01-30 12:34:00,Service,True,batch_00,34145.0
2000000110_00001,SRM: Created,2018-01-30 12:13:00,Standard,False,batch_00,632.0
2000000110_00001,SRM: Ordered,2018-01-30 13:13:00,Standard,False,batch_00,632.0
2000000110_00001,Create Purchase Order Item,2018-01-30 13:13:00,Standard,False,user_000,632.0
2000000111_00001,SRM: Created,2018-01-30 13:17:00,Service,True,batch_00,24972.0
2000000111_00001,SRM: Awaiting Approval,2018-01-30 14:17:00,Service,True,batch_00,24972.0
2000000111_00001,SRM: Document Completed,2018-01-30 14:17:00,Service,True,batch_00,24972.0
2000000112_00001,SRM: Created,2018-01-30 13:49:00,Standard,True,batch_00,82.0
2000000112_00001,Create Purchase Order Item,2018-01-30 14:49:00,Standard,True,user_000,82.0
2000000112_00001,SRM: Change was Transmitted,2018-01-30 14:49:00,Standard,True,batch_00,82.0
2000000113_00001,SRM: Created,2018-01-30 13:54:00,Standard,False,batch_00,242.0
2000000113_00001,SRM: In Transfer to Execution Syst.,2018-01-30 14:54:00,Standard,False,batch_00,242.0
2000000113_00001,SRM: Document Completed,2018-01-30 14:54:00,Standard,False,batch_00,242.0
2000000114_00001,SRM: Created,2018-01-30 14:41:00,Service,True,batch_00,78912.0
2000000114_00001,SRM: Ordered,2018-01-30 15:41:00,Service,True,batch_00,78912.0
2000000114_00001,SRM: Change was Transmitted,2018-01-30 15:41:00,Service,True,batch_00,78912.0
2000000115_00001,Vendor creates invoice,2017-12-20 23:59:00,Service,True,NONE,2.159297e+06
2000000115_00001,SRM: Created,2018-01-30 14:40:00,Service,True,batch_00,2.159297e+06
2000000115_00001,SRM: Document Completed,2018-01-30 15:40:00,Service,True,batch_00,2.159297e+06
2000000116_00001,SRM: Created,2018-01-31 07:15:00,Standard,False,batch_00,108.0
2000000116_00001,SRM: Complete,2018-01-31 08:15:00,Standard,False,batch_00,108.0
2000000116_00001,Create Purchase Order Item,2018-01-31 08:15:00,Standard,False,user_000,108.0
2000000117_00001,SRM: Created,2018-01-31 09:40:00,Standard,False,batch_00,11.0
2000000117_00001,Create Purchase Order Item,2018-01-31 10:40:00,Standard,False,user_000,11.0
2000000117_00001,SRM: Change was Transmitted,2018-01-31 10:40:00,Standard,False,batch_00,11.0
2000000117_00002,SRM: Created,2018-01-31 09:40:00,Standard,False,batch_00,32.0
2000000117_00002,Create Purchase Order Item,2018-01-31 10:40:00,Standard,False,user_000,32.0
2000000117_00002,SRM: Change was Transmitted,2018-01-31 10:40:00,Standard,False,batch_00,32.0
2000000117_00003,SRM: Created,2018-01-31 09:40:00,Standard,False,batch_00,13.0
2000000117_00003,Create Purchase Order Item,2018-01-31 10:40:00,Standard,False,user_000,13.0
2000000117_00003,SRM: Change was Transmitted,2018-01-31 10:40:00,Standard,False,batch_00,13.0
2000000117_00004,SRM: Created,2018-01-31 09:40:00,Standard,False,batch_00,9.0
2000000117_00004,Create Purchase Order Item,2018-01-31 10:40:00,Standard,False,user_000,9.0
2000000117_00004,SRM: Change was Transmitted,2018-01-31 10:40:00,Standard,False,batch_00,9.0
2000000117_00005,SRM: Created,2018-01-31 09:40:00,Standard,False,batch_00,9.0
2000000117_00005,Create Purchase Order Item,2018-01-31 10:40:00,Standard,False,user_000,9.0
2000000117_00005,SRM: Change was Transmitted,2018-01-31 10:40:00,Standard,False,batch_00,9.0
2000000117_00006,SRM: Created,2018-01-31 09:40:00,Standard,False,batch_00,24.0
2000000117_00006,SRM: Document Completed,2018-01-31 10:40:00,Standard,False,batch_00,24.0
2000000117_00006,Create Purchase Order Item,2018-01-31 10:40:00,Standard,False,user_000,24.0
2000000118_00001,SRM: Created,2018-01-31 12:06:00,Standard,False,batch_00,30.0
2000000118_00001,Create Purchase Order Item,2018-01-31 13:06:00,Standard,False,user_000,30.0
2000000118_00001,SRM: Complete,2018-01-31 13:06:00,Standard,False,batch_00,30.0
2000000119_00001,SRM: Created,2018-01-31 13:12:00,Service,True,batch_00,2251.0
2000000119_00001,SRM: Document Completed,2018-01-31 14:12:00,Service,True,batch_00,2251.0
2000000119_00001,SRM: Awaiting Approval,2018-01-31 14:12:00,Service,True,batch_00,2251.0
2000000120_00001,SRM: Created,2018-01-31 14:03:00,Service,True,batch_00,54319.0
2000000120_00001,SRM: Complete,2018-01-31 15:03:00,Service,True,batch_00,54319.0
2000000120_00001,SRM: Document Completed,2018-01-31 15:03:00,Service,True,batch_00,54319.0
2000000121_00001,SRM: Created,2018-02-01 07:52:00,Standard,False,batch_00,43.0
2000000121_00001,SRM: Complete,2018-02-01 08:52:00,Standard,False,batch_00,43.0
2000000121_00001,SRM: Awaiting Approval,2018-02-01 08:52:00,Standard,False,batch_00,43.0
2000000121_00002,SRM: Created,2018-02-01 07:52:00,Standard,False,batch_00,33.0
2000000121_00002,SRM: Complete,2018-02-01 08:52:00,Standard,False,batch_00,33.0
2000000121_00002,SRM: Awaiting Approval,2018-02-01 08:52:00,Standard,False,batch_00,33.0
2000000121_00003,SRM: Created,2018-02-01 07:52:00,Standard,False,batch_00,31.0
2000000121_00003,SRM: Complete,2018-02-01 08:52:00,Standard,False,batch_00,31.0
2000000121_00003,SRM: Awaiting Approval,2018-02-01 08:52:00,Standard,False,batch_00,31.0
2000000121_00004,SRM: Created,2018-02-01 07:52:00,Standard,False,batch_00,15.0
2000000121_00004,SRM: Complete,2018-02-01 08:52:00,Standard,False,batch_00,15.0
2000000121_00004,SRM: Awaiting Approval,2018-02-01 08:52:00,Standard,False,batch_00,15.0
2000000121_00005,SRM: Created,2018-02-01 07:52:00,Standard,False,batch_00,18.0
2000000121_00005,SRM: Complete,2018-02-01 08:52:00,Standard,False,batch_00,18.0
2000000121_00005,SRM: Awaiting Approval,2018-02-01 08:52:00,Standard,False,batch_00,18.0
2000000121_00006,SRM: Created,2018-02-01 07:52:00,Standard,False,batch_00,47.0
2000000121_00006,SRM: Complete,2018-02-01 08:52:00,Standard,False,batch_00,47.0
2000000121_00006,SRM: Awaiting Approval,2018-02-01 08:52:00,Standard,False,batch_00,47.0
2000000121_00007,SRM: Created,2018-02-01 07:52:00,Standard,False,batch_00,30.0
2000000121_00007,SRM: Complete,2018-02-01 08:52:00,Standard,False,batch_00,30.0
2000000121_00007,SRM: Awaiting Approval,2018-02-01 08:52:00,Standard,False,batch_00,30.0
2000000121_00008,SRM: Created,2018-02-01 07:52:00,Standard,False,batch_00,30.0
2000000121_00008,SRM: Complete,2018-02-01 08:52:00,Standard,False,batch_00,30.0
2000000121_00008,SRM: Awaiting Approval,2018-02-01 08:52:00,Standard,False,batch_00,30.0
2000000121_00009,SRM: Created,2018-02-01 07:52:00,Standard,False,batch_00,24.0
2000000121_00009,SRM: Complete,2018-02-01 08:52:00,Standard,False,batch_00,24.0
2000000121_00009,SRM: Awaiting Approval,2018-02-01 08:52:00,Standard,False,batch_00,24.0
2000000121_00010,SRM: Created,2018-02-01 07:52:00,Standard,False,batch_00,24.0
2000000121_00010,SRM: Ordered,2018-02-01 08:52:00,Standard,False,batch_00,24.0
2000000121_00010,SRM: Change was Transmitted,2018-02-01 08:52:00,Standard,False,batch_00,24.0
2000000121_00011,SRM: Created,2018-02-01 07:52:00,Standard,False,batch_00,24.0
2000000121_00011,Create Purchase Order Item,2018-02-01 08:52:00,Standard,False,user_000,24.0
2000000121_00011,SRM: Complete,2018-02-01 08:52:00,Standard,False,batch_00,24.0
2000000122_00001,SRM: Created,2018-02-01 10:13:00,Service,True,batch_00,52537.0
2000000122_00001,SRM: In Transfer to Execution Syst.,2018-02-01 11:13:00,Service,True,batch_00,52537.0
2000000122_00001,SRM: Ordered,2018-02-01 11:13:00,Service,True,batch_00,52537.0
2000000123_00001,SRM: Created,2018-02-01 10:50:00,Standard,False,batch_00,379.0
2000000123_00001,Create Purchase Order Item,2018-02-01 11:50:00,Standard,False,user_000,379.0
2000000123_00001,SRM: Change was Transmitted,2018-02-01 11:50:00,Standard,False,batch_00,379.0
2000000123_00002,SRM: Created,2018-02-01 10:50:00,Standard,False,batch_00,66.0
2000000123_00002,Create Purchase Order Item,2018-02-01 11:50:00,Standard,False,user_000,66.0
2000000123_00002,SRM: Change was Transmitted,2018-02-01 11:50:00,Standard,False,batch_00,66.0
2000000123_00003,SRM: Created,2018-02-01 10:50:00,Standard,False,batch_00,142.0
2000000123_00003,Create Purchase Order Item,2018-02-01 11:50:00,Standard,False,user_000,142.0
2000000123_00003,SRM: Change was Transmitted,2018-02-01 11:50:00,Standard,False,batch_00,142.0
2000000123_00004,SRM: Created,2018-02-01 10:50:00,Standard,False,batch_00,142.0
2000000123_00004,Create Purchase Order Item,2018-02-01 11:50:00,Standard,False,user_000,142.0
2000000123_00004,SRM: Change was Transmitted,2018-02-01 11:50:00,Standard,False,batch_00,142.0
2000000123_00005,SRM: Created,2018-02-01 10:50:00,Standard,False,batch_00,34.0
2000000123_00005,SRM: Ordered,2018-02-01 11:50:00,Standard,False,batch_00,34.0
2000000123_00005,Create Purchase Order Item,2018-02-01 11:50:00,Standard,False,user_000,34.0
2000000124_00001,SRM: Created,2018-02-01 10:50:00,Standard,True,batch_00,107.0
2000000124_00001,SRM: Change was Transmitted,2018-02-01 11:50:00,Standard,True,batch_00,107.0
2000000124_00001,Create Purchase Order Item,2018-02-01 11:50:00,Standard,True,user_000,107.0
2000000124_00002,SRM: Created,2018-02-01 10:50:00,Standard,True,batch_00,247.0
2000000124_00002,SRM: Change was Transmitted,2018-02-01 11:50:00,Standard,True,batch_00,247.0
2000000124_00002,Create Purchase Order Item,2018-02-01 11:50:00,Standard,True,user_000,247.0
2000000125_00001,SRM: Created,2018-02-01 10:50:00,Standard,False,batch_00,98.0
2000000125_00001,Create Purchase Order Item,2018-02-01 11:50:00,Standard,False,user_000,98.0
2000000125_00001,SRM: Change was Transmitted,2018-02-01 11:50:00,Standard,False,batch_00,98.0
2000000125_00002,SRM: Created,2018-02-01 10:50:00,Standard,False,batch_00,14.0
2000000125_00002,Create Purchase Order Item,2018-02-01 11:50:00,Standard,False,user_000,14.0
2000000125_00002,SRM: Change was Transmitted,2018-02-01 11:50:00,Standard,False,batch_00,14.0
2000000126_00001,SRM: Created,2018-02-01 11:14:00,Standard,False,batch_00,185.0
2000000126_00001,SRM: Complete,2018-02-01 12:14:00,Standard,False,batch_00,185.0
2000000126_00001,SRM: Change was Transmitted,2018-02-01 12:14:00,Standard,False,batch_00,185.0
2000000126_00002,SRM: Created,2018-02-01 11:14:00,Standard,False,batch_00,1039.0
2000000126_00002,SRM: Change was Transmitted,2018-02-01 12:14:00,Standard,False,batch_00,1039.0
2000000126_00002,SRM: Ordered,2018-02-01 12:14:00,Standard,False,batch_00,1039.0
2000000126_00003,SRM: Created,2018-02-01 11:14:00,Standard,False,batch_00,283.0
2000000126_00003,SRM: Awaiting Approval,2018-02-01 12:14:00,Standard,False,batch_00,283.0
2000000126_00003,SRM: Ordered,2018-02-01 12:14:00,Standard,False,batch_00,283.0
2000000127_00001,SRM: Created,2018-02-01 16:39:00,Standard,True,batch_00,86.0
2000000127_00001,SRM: Complete,2018-02-01 17:39:00,Standard,True,batch_00,86.0
2000000127_00001,SRM: Change was Transmitted,2018-02-01 17:39:00,Standard,True,batch_00,86.0
2000000128_00001,SRM: Created,2018-02-02 14:24:00,Service,True,batch_00,13163.0
2000000128_00001,SRM: Change was Transmitted,2018-02-02 15:24:00,Service,True,batch_00,13163.0
2000000128_00001,Create Purchase Order Item,2018-02-02 15:24:00,Service,True,user_000,13163.0
2000000129_00001,SRM: Created,2018-02-05 08:49:00,Service,True,batch_00,12384.0
2000000129_00001,SRM: Awaiting Approval,2018-02-05 09:49:00,Service,True,batch_00,12384.0
2000000129_00001,SRM: Document Completed,2018-02-05 09:49:00,Service,True,batch_00,12384.0
2000000130_00001,SRM: Created,2018-02-06 09:46:00,Standard,False,batch_00,44.0
2000000130_00001,SRM: Awaiting Approval,2018-02-06 10:46:00,Standard,False,batch_00,44.0
2000000130_00001,SRM: Complete,2018-02-06 10:46:00,Standard,False,batch_00,44.0
2000000130_00002,SRM: Created,2018-02-06 09:46:00,Standard,False,batch_00,80.0
2000000130_00002,SRM: In Transfer to Execution Syst.,2018-02-06 10:46:00,Standard,False,batch_00,80.0
2000000130_00002,SRM: Change was Transmitted,2018-02-06 10:46:00,Standard,False,batch_00,80.0
2000000131_00001,SRM: Created,2018-02-06 13:55:00,Standard,False,batch_00,85.0
2000000131_00001,SRM: Complete,2018-02-06 14:55:00,Standard,False,batch_00,85.0
2000000131_00001,Create Purchase Order Item,2018-02-06 14:55:00,Standard,False,user_000,85.0
2000000131_00002,SRM: Created,2018-02-06 13:55:00,Standard,False,batch_00,30.0
2000000131_00002,SRM: Change was Transmitted,2018-02-06 14:55:00,Standard,False,batch_00,30.0
2000000131_00002,Create Purchase Order Item,2018-02-06 14:55:00,Standard,False,user_000,30.0
2000000132_00001,SRM: Created,2018-02-06 14:14:00,Service,True,batch_00,285.0
2000000132_00001,SRM: Document Completed,2018-02-06 15:14:00,Service,True,batch_00,285.0
2000000132_00001,SRM: Complete,2018-02-06 15:14:00,Service,True,batch_00,285.0
2000000133_00001,SRM: Created,2018-02-06 16:36:00,Standard,False,batch_00,320.0
2000000133_00001,Create Purchase Order Item,2018-02-06 17:36:00,Standard,False,user_000,320.0
2000000133_00001,SRM: Complete,2018-02-06 17:36:00,Standard,False,batch_00,320.0
2000000134_00001,SRM: Created,2018-02-07 08:50:00,Standard,False,batch_00,29.0
2000000134_00001,SRM: Document Completed,2018-02-07 09:50:00,Standard,False,batch_00,29.0
2000000134_00001,Create Purchase Order Item,2018-02-07 09:50:00,Standard,False,user_000,29.0
2000000135_00001,SRM: Created,2018-02-07 08:50:00,Standard,False,batch_00,810.0
2000000135_00001,SRM: Change was Transmitted,2018-02-07 09:50:00,Standard,False,batch_00,810.0
2000000135_00001,Create Purchase Order Item,2018-02-07 09:50:00,Standard,False,user_000,810.0
2000000135_00002,SRM: Created,2018-02-07 08:50:00,Standard,False,batch_00,181.0
2000000135_00002,SRM: Change was Transmitted,2018-02-07 09:50:00,Standard,False,batch_00,181.0
2000000135_00002,Create Purchase Order Item,2018-02-07 09:50:00,Standard,False,user_000,181.0
2000000136_00001,SRM: Created,2018-02-07 09:36:00,Standard,False,batch_00,4763.0
2000000136_00001,SRM: Complete,2018-02-07 10:36:00,Standard,False,batch_00,4763.0
2000000136_00001,SRM: Ordered,2018-02-07 10:36:00,Standard,False,batch_00,4763.0
2000000137_00001,SRM: Created,2018-02-07 09:37:00,Standard,True,batch_00,46.0
2000000137_00001,SRM: Change was Transmitted,2018-02-07 10:37:00,Standard,True,batch_00,46.0
2000000137_00001,SRM: In Transfer to Execution Syst.,2018-02-07 10:37:00,Standard,True,batch_00,46.0
2000000138_00001,SRM: Created,2018-02-07 10:21:00,Standard,False,batch_00,3058.0
2000000138_00001,SRM: Awaiting Approval,2018-02-07 11:21:00,Standard,False,batch_00,3058.0
2000000138_00001,SRM: Change was Transmitted,2018-02-07 11:21:00,Standard,False,batch_00,3058.0
2000000139_00001,SRM: Created,2018-02-07 13:10:00,Standard,False,batch_00,282.0
2000000139_00001,SRM: Document Completed,2018-02-07 14:10:00,Standard,False,batch_00,282.0
2000000139_00001,SRM: Change was Transmitted,2018-02-07 14:10:00,Standard,False,batch_00,282.0
2000000140_00001,SRM: Created,2018-02-08 08:11:00,Standard,False,batch_00,1108.0
2000000140_00001,SRM: In Transfer to Execution Syst.,2018-02-08 09:11:00,Standard,False,batch_00,1108.0
2000000140_00001,SRM: Document Completed,2018-02-08 09:11:00,Standard,False,batch_00,1108.0
2000000141_00001,SRM: Created,2018-02-08 08:56:00,Standard,True,batch_00,62.0
2000000141_00001,SRM: Complete,2018-02-08 09:56:00,Standard,True,batch_00,62.0
2000000141_00001,SRM: Awaiting Approval,2018-02-08 09:56:00,Standard,True,batch_00,62.0
2000000141_00002,SRM: Created,2018-02-08 08:56:00,Standard,True,batch_00,76.0
2000000141_00002,SRM: Ordered,2018-02-08 09:56:00,Standard,True,batch_00,76.0
2000000141_00002,Create Purchase Order Item,2018-02-08 09:56:00,Standard,True,user_000,76.0
2000000141_00003,SRM: Created,2018-02-08 08:56:00,Standard,True,batch_00,33.0
2000000141_00003,SRM: Document Completed,2018-02-08 09:56:00,Standard,True,batch_00,33.0
2000000141_00003,SRM: Change was Transmitted,2018-02-08 09:56:00,Standard,True,batch_00,33.0
2000000142_00001,SRM: Created,2018-02-08 08:56:00,Standard,False,batch_00,37.0
2000000142_00001,SRM: Complete,2018-02-08 09:56:00,Standard,False,batch_00,37.0
2000000142_00001,SRM: Awaiting Approval,2018-02-08 09:56:00,Standard,False,batch_00,37.0
2000000142_00002,SRM: Created,2018-02-08 08:56:00,Standard,False,batch_00,40.0
2000000142_00002,SRM: Complete,2018-02-08 09:56:00,Standard,False,batch_00,40.0
2000000142_00002,SRM: Awaiting Approval,2018-02-08 09:56:00,Standard,False,batch_00,40.0
2000000142_00003,SRM: Created,2018-02-08 08:56:00,Standard,False,batch_00,25.0
2000000142_00003,SRM: Complete,2018-02-08 09:56:00,Standard,False,batch_00,25.0
2000000142_00003,SRM: Awaiting Approval,2018-02-08 09:56:00,Standard,False,batch_00,25.0
2000000143_00001,SRM: Created,2018-02-08 12:10:00,Service,True,batch_00,5196.0
2000000143_00001,SRM: Complete,2018-02-08 13:10:00,Service,True,batch_00,5196.0
2000000143_00001,Create Purchase Order Item,2018-02-08 13:10:00,Service,True,user_000,5196.0
2000000144_00001,SRM: Created,2018-02-08 14:20:00,Standard,False,batch_00,20.0
2000000144_00001,SRM: Document Completed,2018-02-08 15:20:00,Standard,False,batch_00,20.0
2000000144_00001,SRM: In Transfer to Execution Syst.,2018-02-08 15:20:00,Standard,False,batch_00,20.0
2000000144_00002,SRM: Created,2018-02-08 14:20:00,Standard,False,batch_00,526.0
2000000144_00002,SRM: In Transfer to Execution Syst.,2018-02-08 15:20:00,Standard,False,batch_00,526.0
2000000144_00002,SRM: Awaiting Approval,2018-02-08 15:20:00,Standard,False,batch_00,526.0
2000000145_00001,SRM: Created,2018-02-08 14:21:00,Standard,False,batch_00,62.0
2000000145_00001,SRM: Complete,2018-02-08 15:21:00,Standard,False,batch_00,62.0
2000000145_00001,Create Purchase Order Item,2018-02-08 15:21:00,Standard,False,user_000,62.0
2000000146_00001,SRM: Created,2018-02-08 14:28:00,Standard,False,batch_00,423.0
2000000146_00001,SRM: Complete,2018-02-08 15:28:00,Standard,False,batch_00,423.0
2000000146_00001,Create Purchase Order Item,2018-02-08 15:28:00,Standard,False,user_000,423.0
2000000147_00001,SRM: Created,2018-02-08 14:19:00,Service,True,batch_00,67.0
2000000147_00001,SRM: Complete,2018-02-08 15:19:00,Service,True,batch_00,67.0
2000000147_00001,SRM: Awaiting Approval,2018-02-08 15:19:00,Service,True,batch_00,67.0
2000000148_00001,SRM: Created,2018-02-08 14:22:00,Standard,True,batch_00,24.0
2000000148_00001,SRM: Complete,2018-02-08 15:22:00,Standard,True,batch_00,24.0
2000000148_00001,SRM: Awaiting Approval,2018-02-08 15:22:00,Standard,True,batch_00,24.0
2000000149_00001,SRM: Created,2018-02-08 14:22:00,Standard,True,batch_00,561.0
2000000149_00001,SRM: Complete,2018-02-08 15:22:00,Standard,True,batch_00,561.0
2000000149_00001,SRM: Awaiting Approval,2018-02-08 15:22:00,Standard,True,batch_00,561.0
2000000150_00001,SRM: Created,2018-02-08 15:02:00,Standard,False,batch_00,82.0
2000000150_00001,SRM: Complete,2018-02-08 16:02:00,Standard,False,batch_00,82.0
2000000150_00001,SRM: Awaiting Approval,2018-02-08 16:02:00,Standard,False,batch_00,82.0
2000000150_00002,SRM: Created,2018-02-08 15:02:00,Standard,False,batch_00,82.0
2000000150_00002,SRM: Complete,2018-02-08 16:02:00,Standard,False,batch_00,82.0
2000000150_00002,SRM: Awaiting Approval,2018-02-08 16:02:00,Standard,False,batch_00,82.0
2000000150_00003,SRM: Created,2018-02-08 15:02:00,Standard,False,batch_00,56.0
2000000150_00003,SRM: Awaiting Approval,2018-02-08 16:02:00,Standard,False,batch_00,56.0
2000000150_00003,Create Purchase Order Item,2018-02-08 16:02:00,Standard,False,user_000,56.0
2000000150_00004,SRM: Created,2018-02-08 15:02:00,Standard,False,batch_00,56.0
2000000150_00004,SRM: Document Completed,2018-02-08 16:02:00,Standard,False,batch_00,56.0
2000000150_00004,SRM: Awaiting Approval,2018-02-08 16:02:00,Standard,False,batch_00,56.0
2000000150_00005,SRM: Created,2018-02-08 15:02:00,Standard,False,batch_00,23.0
2000000150_00005,SRM: Complete,2018-02-08 16:02:00,Standard,False,batch_00,23.0
2000000150_00005,SRM: Document Completed,2018-02-08 16:02:00,Standard,False,batch_00,23.0
2000000150_00006,SRM: Created,2018-02-08 15:02:00,Standard,False,batch_00,49.0
2000000150_00006,SRM: Awaiting Approval,2018-02-08 16:02:00,Standard,False,batch_00,49.0
2000000150_00006,SRM: Complete,2018-02-08 16:02:00,Standard,False,batch_00,49.0
2000000150_00007,SRM: Created,2018-02-08 15:02:00,Standard,False,batch_00,19.0
2000000150_00007,Create Purchase Order Item,2018-02-08 16:02:00,Standard,False,user_000,19.0
2000000150_00007,SRM: Ordered,2018-02-08 16:02:00,Standard,False,batch_00,19.0
2000000150_00008,SRM: Created,2018-02-08 15:02:00,Standard,False,batch_00,31.0
2000000150_00008,Create Purchase Order Item,2018-02-08 16:02:00,Standard,False,user_000,31.0
2000000150_00008,SRM: Ordered,2018-02-08 16:02:00,Standard,False,batch_00,31.0
2000000150_00009,SRM: Created,2018-02-08 15:02:00,Standard,False,batch_00,24.0
2000000150_00009,SRM: Awaiting Approval,2018-02-08 16:02:00,Standard,False,batch_00,24.0
2000000150_00009,SRM: Complete,2018-02-08 16:02:00,Standard,False,batch_00,24.0
2000000151_00001,SRM: Created,2018-02-08 16:12:00,Standard,False,batch_00,3117.0
2000000151_00001,Create Purchase Order Item,2018-02-08 17:12:00,Standard,False,user_000,3117.0
2000000151_00001,SRM: In Transfer to Execution Syst.,2018-02-08 17:12:00,Standard,False,batch_00,3117.0
2000000152_00001,SRM: Created,2018-02-09 08:56:00,Standard,False,batch_00,199.0
2000000152_00001,SRM: Ordered,2018-02-09 09:56:00,Standard,False,batch_00,199.0
2000000152_00001,SRM: Document Completed,2018-02-09 09:56:00,Standard,False,batch_00,199.0
2000000152_00002,SRM: Created,2018-02-09 08:56:00,Standard,False,batch_00,55.0
2000000152_00002,Create Purchase Order Item,2018-02-09 09:56:00,Standard,False,user_000,55.0
2000000152_00002,SRM: In Transfer to Execution Syst.,2018-02-09 09:56:00,Standard,False,batch_00,55.0
2000000152_00003,SRM: Created,2018-02-09 08:56:00,Standard,False,batch_00,69.0
2000000152_00003,Create Purchase Order Item,2018-02-09 09:56:00,Standard,False,user_000,69.0
2000000152_00003,SRM: In Transfer to Execution Syst.,2018-02-09 09:56:00,Standard,False,batch_00,69.0
2000000152_00004,SRM: Created,2018-02-09 08:56:00,Standard,False,batch_00,12.0
2000000152_00004,SRM: Awaiting Approval,2018-02-09 09:56:00,Standard,False,batch_00,12.0
2000000152_00004,SRM: Complete,2018-02-09 09:56:00,Standard,False,batch_00,12.0
2000000153_00001,SRM: Created,2018-02-09 09:48:00,Standard,False,batch_00,189.0
2000000153_00001,Create Purchase Order Item,2018-02-09 10:48:00,Standard,False,user_000,189.0
2000000153_00001,SRM: Change was Transmitted,2018-02-09 10:48:00,Standard,False,batch_00,189.0
2000000153_00002,SRM: Created,2018-02-09 09:48:00,Standard,False,batch_00,50.0
2000000153_00002,Create Purchase Order Item,2018-02-09 10:48:00,Standard,False,user_000,50.0
2000000153_00002,SRM: Change was Transmitted,2018-02-09 10:48:00,Standard,False,batch_00,50.0
2000000153_00003,SRM: Created,2018-02-09 09:48:00,Standard,False,batch_00,19.0
2000000153_00003,SRM: In Transfer to Execution Syst.,2018-02-09 10:48:00,Standard,False,batch_00,19.0
2000000153_00003,SRM: Complete,2018-02-09 10:48:00,Standard,False,batch_00,19.0
2000000153_00004,SRM: Created,2018-02-09 09:48:00,Standard,False,batch_00,19.0
2000000153_00004,SRM: Complete,2018-02-09 10:48:00,Standard,False,batch_00,19.0
2000000153_00004,SRM: Awaiting Approval,2018-02-09 10:48:00,Standard,False,batch_00,19.0
2000000153_00005,SRM: Created,2018-02-09 09:48:00,Standard,False,batch_00,19.0
2000000153_00005,SRM: Awaiting Approval,2018-02-09 10:48:00,Standard,False,batch_00,19.0
2000000153_00005,Create Purchase Order Item,2018-02-09 10:48:00,Standard,False,user_000,19.0
2000000153_00006,SRM: Created,2018-02-09 09:48:00,Standard,False,batch_00,19.0
2000000153_00006,SRM: Awaiting Approval,2018-02-09 10:48:00,Standard,False,batch_00,19.0
2000000153_00006,SRM: In Transfer to Execution Syst.,2018-02-09 10:48:00,Standard,False,batch_00,19.0
2000000153_00007,SRM: Created,2018-02-09 09:48:00,Standard,False,batch_00,12.0
2000000153_00007,SRM: Document Completed,2018-02-09 10:48:00,Standard,False,batch_00,12.0
2000000153_00007,SRM: Ordered,2018-02-09 10:48:00,Standard,False,batch_00,12.0
2000000153_00008,SRM: Created,2018-02-09 09:48:00,Standard,False,batch_00,12.0
2000000153_00008,Create Purchase Order Item,2018-02-09 10:48:00,Standard,False,user_000,12.0
2000000153_00008,SRM: Complete,2018-02-09 10:48:00,Standard,False,batch_00,12.0
2000000153_00009,SRM: Created,2018-02-09 09:48:00,Standard,False,batch_00,40.0
2000000153_00009,SRM: Awaiting Approval,2018-02-09 10:48:00,Standard,False,batch_00,40.0
2000000153_00009,SRM: Document Completed,2018-02-09 10:48:00,Standard,False,batch_00,40.0
2000000153_00010,SRM: Created,2018-02-09 09:48:00,Standard,False,batch_00,40.0
2000000153_00010,SRM: Complete,2018-02-09 10:48:00,Standard,False,batch_00,40.0
2000000153_00010,SRM: Awaiting Approval,2018-02-09 10:48:00,Standard,False,batch_00,40.0
2000000154_00001,SRM: Created,2018-02-12 09:10:00,Service,True,batch_00,3109.0
2000000154_00001,SRM: Awaiting Approval,2018-02-12 10:10:00,Service,True,batch_00,3109.0
2000000154_00001,SRM: Change was Transmitted,2018-02-12 10:10:00,Service,True,batch_00,3109.0
2000000155_00001,SRM: Created,2018-02-12 11:14:00,Standard,False,batch_00,15.0
2000000155_00001,SRM: Document Completed,2018-02-12 12:14:00,Standard,False,batch_00,15.0
2000000155_00001,Create Purchase Order Item,2018-02-12 12:14:00,Standard,False,user_000,15.0
2000000156_00001,SRM: Created,2018-02-12 13:07:00,Service,True,batch_00,389.0
2000000156_00001,SRM: Awaiting Approval,2018-02-12 14:07:00,Service,True,batch_00,389.0
2000000156_00001,SRM: In Transfer to Execution Syst.,2018-02-12 14:07:00,Service,True,batch_00,389.0
2000000157_00001,Vendor creates debit memo,2017-03-13 23:59:00,Standard,False,NONE,987.0
2000000157_00001,Vendor creates invoice,2017-03-13 23:59:00,Standard,False,NONE,987.0
2000000157_00001,SRM: Created,2018-02-12 14:57:00,Standard,False,batch_00,987.0
2000000157_00002,Vendor creates debit memo,2017-04-27 23:59:00,Standard,False,NONE,987.0
2000000157_00002,Vendor creates invoice,2017-04-27 23:59:00,Standard,False,NONE,987.0
2000000157_00002,SRM: Created,2018-02-12 14:57:00,Standard,False,batch_00,987.0
2000000157_00003,Vendor creates debit memo,2017-05-11 23:59:00,Standard,False,NONE,997.0
2000000157_00003,Vendor creates invoice,2017-05-11 23:59:00,Standard,False,NONE,997.0
2000000157_00003,SRM: Created,2018-02-12 14:57:00,Standard,False,batch_00,997.0
2000000157_00004,Vendor creates invoice,2017-06-05 23:59:00,Standard,False,NONE,997.0
2000000157_00004,SRM: Created,2018-02-12 14:57:00,Standard,False,batch_00,997.0
2000000157_00004,SRM: Change was Transmitted,2018-02-12 15:57:00,Standard,False,batch_00,997.0
2000000158_00001,SRM: Created,2018-02-12 17:25:00,Service,True,batch_00,2039.0
2000000158_00001,SRM: Document Completed,2018-02-12 18:25:00,Service,True,batch_00,2039.0
2000000158_00001,SRM: Awaiting Approval,2018-02-12 18:25:00,Service,True,batch_00,2039.0
2000000159_00001,SRM: Created,2018-02-13 11:45:00,Standard,False,batch_00,147.0
2000000159_00001,SRM: Complete,2018-02-13 12:45:00,Standard,False,batch_00,147.0
2000000159_00001,SRM: Change was Transmitted,2018-02-13 12:45:00,Standard,False,batch_00,147.0
2000000160_00001,SRM: Created,2018-02-14 10:37:00,Standard,False,batch_00,30.0
2000000160_00001,SRM: Document Completed,2018-02-14 11:37:00,Standard,False,batch_00,30.0
2000000160_00001,SRM: Ordered,2018-02-14 11:37:00,Standard,False,batch_00,30.0
2000000160_00002,SRM: Created,2018-02-14 10:37:00,Standard,False,batch_00,54.0
2000000160_00002,Create Purchase Order Item,2018-02-14 11:37:00,Standard,False,user_000,54.0
2000000160_00002,SRM: Complete,2018-02-14 11:37:00,Standard,False,batch_00,54.0
2000000161_00001,SRM: Created,2018-02-14 11:29:00,Service,True,batch_00,4018.0
2000000161_00001,SRM: In Transfer to Execution Syst.,2018-02-14 12:29:00,Service,True,batch_00,4018.0
2000000161_00001,SRM: Awaiting Approval,2018-02-14 12:29:00,Service,True,batch_00,4018.0
2000000162_00001,SRM: Created,2018-02-14 11:33:00,Standard,False,batch_00,39.0
2000000162_00001,SRM: Document Completed,2018-02-14 12:33:00,Standard,False,batch_00,39.0
2000000162_00001,SRM: Complete,2018-02-14 12:33:00,Standard,False,batch_00,39.0
2000000162_00002,SRM: Created,2018-02-14 11:33:00,Standard,False,batch_00,30.0
2000000162_00002,Create Purchase Order Item,2018-02-14 12:33:00,Standard,False,user_000,30.0
2000000162_00002,SRM: Change was Transmitted,2018-02-14 12:33:00,Standard,False,batch_00,30.0
2000000163_00001,SRM: Created,2018-02-14 14:31:00,Service,True,batch_00,905.0
2000000163_00001,SRM: Complete,2018-02-14 15:31:00,Service,True,batch_00,905.0
2000000163_00001,SRM: Awaiting Approval,2018-02-14 15:31:00,Service,True,batch_00,905.0
2000000164_00001,SRM: Created,2018-02-14 14:59:00,Standard,False,batch_00,1441.0
2000000164_00001,Create Purchase Order Item,2018-02-14 15:59:00,Standard,False,user_000,1441.0
2000000164_00001,SRM: Ordered,2018-02-14 15:59:00,Standard,False,batch_00,1441.0
2000000165_00001,SRM: Created,2018-02-15 12:53:00,Standard,False,batch_00,26.0
2000000165_00001,SRM: Awaiting Approval,2018-02-15 13:53:00,Standard,False,batch_00,26.0
2000000165_00001,SRM: Document Completed,2018-02-15 13:53:00,Standard,False,batch_00,26.0
2000000166_00001,SRM: Created,2018-02-15 12:53:00,Standard,False,batch_00,675.0
2000000166_00001,SRM: Document Completed,2018-02-15 13:53:00,Standard,False,batch_00,675.0
2000000166_00001,SRM: Change was Transmitted,2018-02-15 13:53:00,Standard,False,batch_00,675.0
2000000167_00001,SRM: Created,2018-02-15 13:10:00,Standard,True,batch_00,41.0
2000000167_00001,SRM: Ordered,2018-02-15 14:10:00,Standard,True,batch_00,41.0
2000000167_00001,Create Purchase Order Item,2018-02-15 14:10:00,Standard,True,user_000,41.0
2000000167_00002,SRM: Created,2018-02-15 13:10:00,Standard,True,batch_00,56.0
2000000167_00002,SRM: Complete,2018-02-15 14:10:00,Standard,True,batch_00,56.0
2000000167_00002,SRM: Document Completed,2018-02-15 14:10:00,Standard,True,batch_00,56.0
2000000167_00003,SRM: Created,2018-02-15 13:10:00,Standard,True,batch_00,101.0
2000000167_00003,Create Purchase Order Item,2018-02-15 14:10:00,Standard,True,user_000,101.0
2000000167_00003,SRM: In Transfer to Execution Syst.,2018-02-15 14:10:00,Standard,True,batch_00,101.0
2000000168_00001,SRM: Created,2018-02-16 11:53:00,Standard,False,batch_00,166.0
2000000168_00001,SRM: Awaiting Approval,2018-02-16 12:53:00,Standard,False,batch_00,166.0
2000000168_00001,SRM: Complete,2018-02-16 12:53:00,Standard,False,batch_00,166.0
2000000168_00002,SRM: Created,2018-02-16 11:53:00,Standard,False,batch_00,29.0
2000000168_00002,SRM: Complete,2018-02-16 12:53:00,Standard,False,batch_00,29.0
2000000168_00002,SRM: Awaiting Approval,2018-02-16 12:53:00,Standard,False,batch_00,29.0
2000000169_00001,SRM: Created,2018-02-16 11:53:00,Standard,False,batch_00,44.0
2000000169_00001,SRM: Complete,2018-02-16 12:53:00,Standard,False,batch_00,44.0
2000000169_00001,SRM: Awaiting Approval,2018-02-16 12:53:00,Standard,False,batch_00,44.0
2000000169_00002,SRM: Created,2018-02-16 11:53:00,Standard,False,batch_00,260.0
2000000169_00002,Create Purchase Order Item,2018-02-16 12:53:00,Standard,False,user_000,260.0
2000000169_00002,SRM: Complete,2018-02-16 12:53:00,Standard,False,batch_00,260.0
2000000169_00003,SRM: Created,2018-02-16 11:53:00,Standard,False,batch_00,27.0
2000000169_00003,SRM: Change was Transmitted,2018-02-16 12:53:00,Standard,False,batch_00,27.0
2000000169_00003,SRM: Ordered,2018-02-16 12:53:00,Standard,False,batch_00,27.0
2000000170_00001,SRM: Created,2018-02-16 11:53:00,Service,True,batch_00,746.0
2000000170_00001,SRM: Change was Transmitted,2018-02-16 12:53:00,Service,True,batch_00,746.0
2000000170_00001,Create Purchase Order Item,2018-02-16 12:53:00,Service,True,user_000,746.0
2000000171_00001,SRM: Created,2018-02-16 12:17:00,Service,True,batch_00,24240.0
2000000171_00001,SRM: In Transfer to Execution Syst.,2018-02-16 13:17:00,Service,True,batch_00,24240.0
2000000171_00001,SRM: Document Completed,2018-02-16 13:17:00,Service,True,batch_00,24240.0
2000000172_00001,SRM: Created,2018-02-16 13:34:00,Standard,False,batch_00,111.0
2000000172_00001,Create Purchase Order Item,2018-02-16 14:34:00,Standard,False,user_000,111.0
2000000172_00001,SRM: Change was Transmitted,2018-02-16 14:34:00,Standard,False,batch_00,111.0
2000000172_00002,SRM: Created,2018-02-16 13:34:00,Standard,False,batch_00,249.0
2000000172_00002,SRM: Complete,2018-02-16 14:34:00,Standard,False,batch_00,249.0
2000000172_00002,SRM: Awaiting Approval,2018-02-16 14:34:00,Standard,False,batch_00,249.0
2000000173_00001,SRM: Created,2018-02-16 13:34:00,Standard,False,batch_00,19.0
2000000173_00001,SRM: Change was Transmitted,2018-02-16 14:34:00,Standard,False,batch_00,19.0
2000000173_00001,SRM: Ordered,2018-02-16 14:34:00,Standard,False,batch_00,19.0
2000000173_00002,SRM: Created,2018-02-16 13:34:00,Standard,False,batch_00,5.0
2000000173_00002,Create Purchase Order Item,2018-02-16 14:34:00,Standard,False,user_000,5.0
2000000173_00002,SRM: Complete,2018-02-16 14:34:00,Standard,False,batch_00,5.0
2000000173_00003,SRM: Created,2018-02-16 13:34:00,Standard,False,batch_00,2.0
2000000173_00003,SRM: Complete,2018-02-16 14:34:00,Standard,False,batch_00,2.0
2000000173_00003,SRM: Awaiting Approval,2018-02-16 14:34:00,Standard,False,batch_00,2.0
2000000173_00004,SRM: Created,2018-02-16 13:34:00,Standard,False,batch_00,10.0
2000000173_00004,Create Purchase Order Item,2018-02-16 14:34:00,Standard,False,user_000,10.0
2000000173_00004,SRM: Change was Transmitted,2018-02-16 14:34:00,Standard,False,batch_00,10.0
2000000174_00001,SRM: Created,2018-02-16 13:34:00,Standard,False,batch_00,16.0
2000000174_00001,SRM: Awaiting Approval,2018-02-16 14:34:00,Standard,False,batch_00,16.0
2000000174_00001,SRM: Document Completed,2018-02-16 14:34:00,Standard,False,batch_00,16.0
2000000174_00002,SRM: Created,2018-02-16 13:34:00,Standard,False,batch_00,16.0
2000000174_00002,Create Purchase Order Item,2018-02-16 14:34:00,Standard,False,user_000,16.0
2000000174_00002,SRM: Change was Transmitted,2018-02-16 14:34:00,Standard,False,batch_00,16.0
2000000174_00003,SRM: Created,2018-02-16 13:34:00,Standard,False,batch_00,107.0
2000000174_00003,SRM: Complete,2018-02-16 14:34:00,Standard,False,batch_00,107.0
2000000174_00003,SRM: Document Completed,2018-02-16 14:34:00,Standard,False,batch_00,107.0
2000000174_00004,SRM: Created,2018-02-16 13:34:00,Standard,False,batch_00,187.0
2000000174_00004,SRM: Awaiting Approval,2018-02-16 14:34:00,Standard,False,batch_00,187.0
2000000174_00004,Create Purchase Order Item,2018-02-16 14:34:00,Standard,False,user_000,187.0
2000000174_00005,SRM: Created,2018-02-16 13:34:00,Standard,False,batch_00,107.0
2000000174_00005,SRM: Complete,2018-02-16 14:34:00,Standard,False,batch_00,107.0
2000000174_00005,SRM: Awaiting Approval,2018-02-16 14:34:00,Standard,False,batch_00,107.0
2000000174_00006,SRM: Created,2018-02-16 13:34:00,Standard,False,batch_00,187.0
2000000174_00006,SRM: Complete,2018-02-16 14:34:00,Standard,False,batch_00,187.0
2000000174_00006,SRM: Awaiting Approval,2018-02-16 14:34:00,Standard,False,batch_00,187.0
2000000175_00001,SRM: Created,2018-02-16 13:34:00,Standard,False,batch_00,207.0
2000000175_00001,SRM: Complete,2018-02-16 14:34:00,Standard,False,batch_00,207.0
2000000175_00001,SRM: Awaiting Approval,2018-02-16 14:34:00,Standard,False,batch_00,207.0
2000000175_00002,SRM: Created,2018-02-16 13:34:00,Standard,False,batch_00,201.0
2000000175_00002,SRM: Complete,2018-02-16 14:34:00,Standard,False,batch_00,201.0
2000000175_00002,SRM: Awaiting Approval,2018-02-16 14:34:00,Standard,False,batch_00,201.0
2000000176_00001,SRM: Created,2018-02-16 16:25:00,Service,True,batch_00,389.0
2000000176_00001,SRM: Awaiting Approval,2018-02-16 17:25:00,Service,True,batch_00,389.0
2000000176_00001,SRM: Complete,2018-02-16 17:25:00,Service,True,batch_00,389.0
2000000177_00001,SRM: Created,2018-02-19 07:51:00,Standard,True,batch_00,644.0
2000000177_00001,SRM: Incomplete,2018-02-19 08:51:00,Standard,True,batch_00,644.0
2000000177_00001,SRM: Held,2018-02-19 08:51:00,Standard,True,batch_00,644.0
2000000177_00002,SRM: Created,2018-02-19 07:51:00,Service,True,batch_00,25.0
2000000177_00002,SRM: Held,2018-02-19 08:51:00,Service,True,batch_00,25.0
2000000177_00002,SRM: Incomplete,2018-02-19 08:51:00,Service,True,batch_00,25.0
2000000178_00001,SRM: Created,2018-02-19 12:28:00,Standard,False,batch_00,753.0
2000000178_00001,SRM: Document Completed,2018-02-19 13:28:00,Standard,False,batch_00,753.0
2000000178_00001,SRM: Awaiting Approval,2018-02-19 13:28:00,Standard,False,batch_00,753.0
2000000178_00002,SRM: Created,2018-02-19 12:28:00,Standard,False,batch_00,63.0
2000000178_00002,SRM: Awaiting Approval,2018-02-19 13:28:00,Standard,False,batch_00,63.0
2000000178_00002,SRM: Document Completed,2018-02-19 13:28:00,Standard,False,batch_00,63.0
2000000178_00003,SRM: Created,2018-02-19 12:28:00,Standard,False,batch_00,376.0
2000000178_00003,SRM: Awaiting Approval,2018-02-19 13:28:00,Standard,False,batch_00,376.0
2000000178_00003,SRM: Document Completed,2018-02-19 13:28:00,Standard,False,batch_00,376.0
2000000179_00001,SRM: Created,2018-02-19 12:28:00,Standard,True,batch_00,82.0
2000000179_00001,SRM: Complete,2018-02-19 13:28:00,Standard,True,batch_00,82.0
2000000179_00001,SRM: Document Completed,2018-02-19 13:28:00,Standard,True,batch_00,82.0
2000000180_00001,SRM: Created,2018-02-19 12:29:00,Standard,False,batch_00,137.0
2000000180_00001,SRM: Complete,2018-02-19 13:29:00,Standard,False,batch_00,137.0
2000000180_00001,SRM: Awaiting Approval,2018-02-19 13:29:00,Standard,False,batch_00,137.0
2000000180_00002,SRM: Created,2018-02-19 12:29:00,Standard,False,batch_00,88.0
2000000180_00002,SRM: Awaiting Approval,2018-02-19 13:29:00,Standard,False,batch_00,88.0
2000000180_00002,SRM: Document Completed,2018-02-19 13:29:00,Standard,False,batch_00,88.0
2000000180_00003,SRM: Created,2018-02-19 12:29:00,Standard,False,batch_00,45.0
2000000180_00003,Create Purchase Order Item,2018-02-19 13:29:00,Standard,False,user_000,45.0
2000000180_00003,SRM: Awaiting Approval,2018-02-19 13:29:00,Standard,False,batch_00,45.0
2000000181_00001,SRM: Created,2018-02-19 12:28:00,Standard,True,batch_00,214.0
2000000181_00001,SRM: Awaiting Approval,2018-02-19 13:28:00,Standard,True,batch_00,214.0
2000000181_00001,SRM: Complete,2018-02-19 13:28:00,Standard,True,batch_00,214.0
2000000182_00001,SRM: Created,2018-02-19 17:51:00,Service,True,batch_00,165085.0
2000000182_00001,SRM: Ordered,2018-02-19 18:51:00,Service,True,batch_00,165085.0
2000000182_00001,Create Purchase Order Item,2018-02-19 18:51:00,Service,True,user_000,165085.0
2000000183_00001,SRM: Created,2018-02-20 10:06:00,Service,True,batch_00,1382.0
2000000183_00001,SRM: Complete,2018-02-20 11:06:00,Service,True,batch_00,1382.0
2000000183_00001,SRM: Awaiting Approval,2018-02-20 11:06:00,Service,True,batch_00,1382.0
2000000184_00001,SRM: Created,2018-02-20 10:22:00,Standard,False,batch_00,320.0
2000000184_00001,Create Purchase Order Item,2018-02-20 11:22:00,Standard,False,user_000,320.0
2000000184_00001,SRM: In Transfer to Execution Syst.,2018-02-20 11:22:00,Standard,False,batch_00,320.0
2000000185_00001,SRM: Created,2018-02-20 13:56:00,Standard,False,batch_00,122.0
2000000185_00001,SRM: Document Completed,2018-02-20 14:56:00,Standard,False,batch_00,122.0
2000000185_00001,SRM: Ordered,2018-02-20 14:56:00,Standard,False,batch_00,122.0
2000000186_00001,SRM: Created,2018-02-21 09:18:00,Service,True,batch_00,24248.0
2000000186_00001,SRM: Complete,2018-02-21 10:18:00,Service,True,batch_00,24248.0
2000000186_00001,SRM: Awaiting Approval,2018-02-21 10:18:00,Service,True,batch_00,24248.0
2000000187_00001,SRM: Created,2018-02-21 10:35:00,Service,True,batch_00,41.0
2000000187_00001,SRM: Incomplete,2018-02-21 11:36:00,Service,True,batch_00,41.0
2000000187_00001,SRM: Held,2018-02-21 11:36:00,Service,True,batch_00,41.0
2000000188_00001,SRM: Created,2018-02-21 13:33:00,Service,True,batch_00,10115.0
2000000188_00001,SRM: Document Completed,2018-02-21 14:34:00,Service,True,batch_00,10115.0
2000000188_00001,SRM: Awaiting Approval,2018-02-21 14:34:00,Service,True,batch_00,10115.0
2000000189_00001,SRM: Created,2018-02-21 16:17:00,Standard,False,batch_00,226.0
2000000189_00001,SRM: Ordered,2018-02-21 17:17:00,Standard,False,batch_00,226.0
2000000189_00001,SRM: Change was Transmitted,2018-02-21 17:17:00,Standard,False,batch_00,226.0
2000000190_00001,SRM: Created,2018-02-21 16:17:00,Standard,True,batch_00,183.0
2000000190_00001,SRM: Complete,2018-02-21 17:17:00,Standard,True,batch_00,183.0
2000000190_00001,SRM: Change was Transmitted,2018-02-21 17:17:00,Standard,True,batch_00,183.0
2000000191_00001,SRM: Created,2018-02-21 17:18:00,Service,True,batch_00,896.0
2000000191_00001,SRM: Ordered,2018-02-21 18:18:00,Service,True,batch_00,896.0
2000000191_00001,Create Purchase Order Item,2018-02-21 18:18:00,Service,True,user_000,896.0
2000000192_00001,SRM: Created,2018-02-22 08:50:00,Service,True,batch_00,233.0
2000000192_00001,SRM: Awaiting Approval,2018-02-22 09:50:00,Service,True,batch_00,233.0
2000000192_00001,SRM: Complete,2018-02-22 09:50:00,Service,True,batch_00,233.0
2000000193_00001,SRM: Created,2018-02-23 09:30:00,Service,True,batch_00,13847.0
2000000193_00001,SRM: Ordered,2018-02-23 10:30:00,Service,True,batch_00,13847.0
2000000193_00001,Create Purchase Order Item,2018-02-23 10:30:00,Service,True,user_000,13847.0
2000000194_00001,SRM: Created,2018-02-23 12:07:00,Standard,False,batch_00,267.0
2000000194_00001,SRM: Change was Transmitted,2018-02-23 13:07:00,Standard,False,batch_00,267.0
2000000194_00001,SRM: Complete,2018-02-23 13:07:00,Standard,False,batch_00,267.0
2000000195_00001,SRM: Created,2018-02-23 12:10:00,Standard,False,batch_00,155.0
2000000195_00001,SRM: Ordered,2018-02-23 13:10:00,Standard,False,batch_00,155.0
2000000195_00001,Create Purchase Order Item,2018-02-23 13:10:00,Standard,False,user_000,155.0
2000000196_00001,SRM: Created,2018-02-23 13:35:00,Standard,False,batch_00,33.0
2000000196_00001,Create Purchase Order Item,2018-02-23 14:35:00,Standard,False,user_000,33.0
2000000196_00001,SRM: Change was Transmitted,2018-02-23 14:35:00,Standard,False,batch_00,33.0
2000000197_00001,SRM: Created,2018-02-23 17:28:00,Standard,True,batch_00,78.0
2000000197_00001,SRM: Change was Transmitted,2018-02-23 18:28:00,Standard,True,batch_00,78.0
2000000197_00001,SRM: Complete,2018-02-23 18:28:00,Standard,True,batch_00,78.0
2000000197_00002,SRM: Created,2018-02-23 17:28:00,Standard,True,batch_00,303.0
2000000197_00002,SRM: Change was Transmitted,2018-02-23 18:28:00,Standard,True,batch_00,303.0
2000000197_00002,Create Purchase Order Item,2018-02-23 18:28:00,Standard,True,user_000,303.0
2000000198_00001,SRM: Created,2018-02-26 10:50:00,Service,True,batch_00,86.0
2000000198_00001,SRM: Change was Transmitted,2018-02-26 11:50:00,Service,True,batch_00,86.0
2000000198_00001,SRM: In Transfer to Execution Syst.,2018-02-26 11:50:00,Service,True,batch_00,86.0
2000000199_00001,SRM: Created,2018-02-26 14:19:00,Service,True,batch_00,3074.0
2000000199_00001,SRM: Ordered,2018-02-26 15:20:00,Service,True,batch_00,3074.0
2000000199_00001,SRM: Document Completed,2018-02-26 15:20:00,Service,True,batch_00,3074.0
2000000200_00001,SRM: Created,2018-02-26 17:43:00,Service,True,batch_00,4125.0
2000000200_00001,SRM: Ordered,2018-02-26 18:43:00,Service,True,batch_00,4125.0
2000000200_00001,Create Purchase Order Item,2018-02-26 18:43:00,Service,True,user_000,4125.0
2000000201_00001,SRM: Created,2018-02-27 07:48:00,Standard,False,batch_00,520.0
2000000201_00001,SRM: Ordered,2018-02-27 08:48:00,Standard,False,batch_00,520.0
2000000201_00001,SRM: Document Completed,2018-02-27 08:48:00,Standard,False,batch_00,520.0
2000000202_00001,SRM: Created,2018-02-27 08:28:00,Standard,False,batch_00,4.0
2000000202_00001,SRM: Complete,2018-02-27 09:28:00,Standard,False,batch_00,4.0
2000000202_00001,SRM: Awaiting Approval,2018-02-27 09:28:00,Standard,False,batch_00,4.0
2000000202_00002,SRM: Created,2018-02-27 08:28:00,Standard,False,batch_00,124.0
2000000202_00002,SRM: Awaiting Approval,2018-02-27 09:28:00,Standard,False,batch_00,124.0
2000000202_00002,SRM: Document Completed,2018-02-27 09:28:00,Standard,False,batch_00,124.0
2000000202_00003,SRM: Created,2018-02-27 08:28:00,Standard,False,batch_00,30.0
2000000202_00003,SRM: Complete,2018-02-27 09:28:00,Standard,False,batch_00,30.0
2000000202_00003,SRM: Awaiting Approval,2018-02-27 09:28:00,Standard,False,batch_00,30.0
2000000202_00004,SRM: Created,2018-02-27 08:28:00,Standard,False,batch_00,10.0
2000000202_00004,SRM: Awaiting Approval,2018-02-27 09:28:00,Standard,False,batch_00,10.0
2000000202_00004,SRM: Document Completed,2018-02-27 09:28:00,Standard,False,batch_00,10.0
2000000203_00001,SRM: Created,2018-02-27 08:29:00,Standard,False,batch_00,64.0
2000000203_00001,SRM: Awaiting Approval,2018-02-27 09:29:00,Standard,False,batch_00,64.0
2000000203_00001,SRM: Complete,2018-02-27 09:29:00,Standard,False,batch_00,64.0
2000000204_00001,Vendor creates invoice,2017-12-05 23:59:00,Service,True,NONE,2493.0
2000000204_00001,SRM: Created,2018-02-27 09:03:00,Service,True,batch_00,2493.0
2000000204_00001,SRM: Complete,2018-02-27 10:03:00,Service,True,batch_00,2493.0
2000000205_00001,SRM: Created,2018-02-27 09:49:00,Standard,False,batch_00,147.0
2000000205_00001,SRM: In Transfer to Execution Syst.,2018-02-27 10:49:00,Standard,False,batch_00,147.0
2000000205_00001,SRM: Document Completed,2018-02-27 10:49:00,Standard,False,batch_00,147.0
2000000206_00001,Vendor creates invoice,2018-02-01 23:59:00,Service,True,NONE,65817.0
2000000206_00001,Vendor creates invoice,2018-02-10 23:59:00,Service,True,NONE,65817.0
2000000206_00001,SRM: Created,2018-02-27 10:41:00,Service,True,batch_00,65817.0
2000000207_00001,SRM: Created,2018-02-27 16:04:00,Standard,False,batch_00,1408.0
2000000207_00001,SRM: Change was Transmitted,2018-02-27 17:04:00,Standard,False,batch_00,1408.0
2000000207_00001,Create Purchase Order Item,2018-02-27 17:04:00,Standard,False,user_000,1408.0
2000000208_00001,SRM: Created,2018-02-27 15:29:00,Standard,False,batch_00,144.0
2000000208_00001,SRM: Document Completed,2018-02-27 16:29:00,Standard,False,batch_00,144.0
2000000208_00001,SRM: Awaiting Approval,2018-02-27 16:29:00,Standard,False,batch_00,144.0
2000000209_00001,SRM: Created,2018-02-27 16:04:00,Standard,False,batch_00,18.0
2000000209_00001,SRM: Ordered,2018-02-27 17:04:00,Standard,False,batch_00,18.0
2000000209_00001,SRM: Document Completed,2018-02-27 17:04:00,Standard,False,batch_00,18.0
2000000210_00001,SRM: Created,2018-02-28 09:54:00,Standard,False,batch_00,153.0
2000000210_00001,SRM: Change was Transmitted,2018-02-28 10:54:00,Standard,False,batch_00,153.0
2000000210_00001,SRM: Ordered,2018-02-28 10:54:00,Standard,False,batch_00,153.0
2000000211_00001,SRM: Created,2018-02-28 14:49:00,Standard,False,batch_00,12.0
2000000211_00001,SRM: Ordered,2018-02-28 15:49:00,Standard,False,batch_00,12.0
2000000211_00001,SRM: Complete,2018-02-28 15:49:00,Standard,False,batch_00,12.0
2000000211_00002,SRM: Created,2018-02-28 14:49:00,Standard,False,batch_00,12.0
2000000211_00002,SRM: Complete,2018-02-28 15:49:00,Standard,False,batch_00,12.0
2000000211_00002,SRM: Awaiting Approval,2018-02-28 15:49:00,Standard,False,batch_00,12.0
2000000211_00003,SRM: Created,2018-02-28 14:49:00,Standard,False,batch_00,12.0
2000000211_00003,SRM: Complete,2018-02-28 15:49:00,Standard,False,batch_00,12.0
2000000211_00003,SRM: Awaiting Approval,2018-02-28 15:49:00,Standard,False,batch_00,12.0
2000000211_00004,SRM: Created,2018-02-28 14:49:00,Standard,False,batch_00,16.0
2000000211_00004,SRM: Complete,2018-02-28 15:49:00,Standard,False,batch_00,16.0
2000000211_00004,SRM: Awaiting Approval,2018-02-28 15:49:00,Standard,False,batch_00,16.0
2000000211_00005,SRM: Created,2018-02-28 14:49:00,Standard,False,batch_00,22.0
2000000211_00005,SRM: Complete,2018-02-28 15:49:00,Standard,False,batch_00,22.0
2000000211_00005,SRM: Awaiting Approval,2018-02-28 15:49:00,Standard,False,batch_00,22.0
2000000211_00006,SRM: Created,2018-02-28 14:49:00,Standard,False,batch_00,15.0
2000000211_00006,SRM: Complete,2018-02-28 15:49:00,Standard,False,batch_00,15.0
2000000211_00006,SRM: Awaiting Approval,2018-02-28 15:49:00,Standard,False,batch_00,15.0
2000000211_00007,SRM: Created,2018-02-28 14:49:00,Standard,False,batch_00,10.0
2000000211_00007,SRM: Complete,2018-02-28 15:49:00,Standard,False,batch_00,10.0
2000000211_00007,SRM: Awaiting Approval,2018-02-28 15:49:00,Standard,False,batch_00,10.0
2000000211_00008,SRM: Created,2018-02-28 14:49:00,Standard,False,batch_00,6.0
2000000211_00008,SRM: Complete,2018-02-28 15:49:00,Standard,False,batch_00,6.0
2000000211_00008,SRM: Awaiting Approval,2018-02-28 15:49:00,Standard,False,batch_00,6.0
2000000212_00001,SRM: Created,2018-02-28 15:55:00,Service,True,batch_00,142443.0
2000000212_00001,Create Purchase Order Item,2018-02-28 16:55:00,Service,True,user_000,142443.0
2000000212_00001,SRM: Change was Transmitted,2018-02-28 16:55:00,Service,True,batch_00,142443.0
2000000213_00001,SRM: Created,2018-02-28 15:54:00,Service,True,batch_00,28812.0
2000000213_00001,SRM: In Transfer to Execution Syst.,2018-02-28 16:55:00,Service,True,batch_00,28812.0
2000000213_00001,SRM: Document Completed,2018-02-28 16:55:00,Service,True,batch_00,28812.0
2000000214_00001,SRM: Created,2018-02-28 15:55:00,Service,True,batch_00,161214.0
2000000214_00001,Create Purchase Order Item,2018-02-28 16:55:00,Service,True,user_000,161214.0
2000000214_00001,SRM: In Transfer to Execution Syst.,2018-02-28 16:55:00,Service,True,batch_00,161214.0
2000000215_00001,SRM: Created,2018-03-01 10:30:00,Service,True,batch_00,11721.0
2000000215_00001,SRM: Complete,2018-03-01 11:30:00,Service,True,batch_00,11721.0
2000000215_00001,SRM: Document Completed,2018-03-01 11:30:00,Service,True,batch_00,11721.0
2000000216_00001,SRM: Created,2018-03-01 11:26:00,Service,True,batch_00,3186.0
2000000216_00001,SRM: Document Completed,2018-03-01 12:26:00,Service,True,batch_00,3186.0
2000000216_00001,SRM: Complete,2018-03-01 12:26:00,Service,True,batch_00,3186.0
2000000217_00001,SRM: Created,2018-03-01 12:08:00,Service,True,batch_00,1732.0
2000000217_00001,SRM: Change was Transmitted,2018-03-01 13:08:00,Service,True,batch_00,1732.0
2000000217_00001,SRM: Document Completed,2018-03-01 13:08:00,Service,True,batch_00,1732.0
2000000218_00001,SRM: Created,2018-03-01 12:10:00,Service,True,batch_00,17320.0
2000000218_00001,SRM: Document Completed,2018-03-01 13:10:00,Service,True,batch_00,17320.0
2000000218_00001,SRM: In Transfer to Execution Syst.,2018-03-01 13:10:00,Service,True,batch_00,17320.0
2000000219_00001,SRM: Created,2018-03-01 13:47:00,Service,True,batch_00,8227.0
2000000219_00001,SRM: Change was Transmitted,2018-03-01 14:47:00,Service,True,batch_00,8227.0
2000000219_00001,Create Purchase Order Item,2018-03-01 14:47:00,Service,True,user_000,8227.0
2000000220_00001,SRM: Created,2018-03-01 18:00:00,Service,True,batch_00,69903.0
2000000220_00001,Create Purchase Order Item,2018-03-01 19:00:00,Service,True,user_000,69903.0
2000000220_00001,SRM: Awaiting Approval,2018-03-01 19:00:00,Service,True,batch_00,69903.0
2000013410_00001,SRM: Created,2018-03-02 09:33:00,Service,True,batch_00,14896.0
2000013410_00001,SRM: Complete,2018-03-02 10:33:00,Service,True,batch_00,14896.0
2000013410_00001,SRM: Awaiting Approval,2018-03-02 10:33:00,Service,True,batch_00,14896.0
2000013411_00001,SRM: Created,2018-03-02 14:11:00,Standard,False,batch_00,167.0
2000013411_00001,Create Purchase Order Item,2018-03-02 15:11:00,Standard,False,user_000,167.0
2000013411_00001,SRM: Complete,2018-03-02 15:11:00,Standard,False,batch_00,167.0
2000013412_00001,SRM: Created,2018-03-02 14:54:00,Standard,False,batch_00,320.0
2000013412_00001,SRM: In Transfer to Execution Syst.,2018-03-02 15:54:00,Standard,False,batch_00,320.0
2000013412_00001,SRM: Complete,2018-03-02 15:54:00,Standard,False,batch_00,320.0
2000013413_00001,SRM: Created,2018-03-02 15:34:00,Standard,False,batch_00,753.0
2000013413_00001,Create Purchase Order Item,2018-03-02 16:34:00,Standard,False,user_000,753.0
2000013413_00001,SRM: Document Completed,2018-03-02 16:34:00,Standard,False,batch_00,753.0
2000013413_00002,SRM: Created,2018-03-02 15:34:00,Standard,False,batch_00,219.0
2000013413_00002,SRM: Ordered,2018-03-02 16:34:00,Standard,False,batch_00,219.0
2000013413_00002,SRM: Change was Transmitted,2018-03-02 16:34:00,Standard,False,batch_00,219.0
2000013413_00003,SRM: Created,2018-03-02 15:34:00,Standard,False,batch_00,121.0
2000013413_00003,SRM: Change was Transmitted,2018-03-02 16:34:00,Standard,False,batch_00,121.0
2000013413_00003,SRM: Ordered,2018-03-02 16:34:00,Standard,False,batch_00,121.0
2000013414_00001,SRM: Created,2018-03-02 15:34:00,Standard,True,batch_00,137.0
2000013414_00001,SRM: In Transfer to Execution Syst.,2018-03-02 16:34:00,Standard,True,batch_00,137.0
2000013414_00001,SRM: Ordered,2018-03-02 16:34:00,Standard,True,batch_00,137.0
2000013415_00001,SRM: Created,2018-03-02 15:34:00,Standard,False,batch_00,170.0
2000013415_00001,SRM: Complete,2018-03-02 16:34:00,Standard,False,batch_00,170.0
2000013415_00001,SRM: Document Completed,2018-03-02 16:34:00,Standard,False,batch_00,170.0
2000013416_00001,SRM: Created,2018-03-05 08:29:00,Standard,False,batch_00,125.0
2000013416_00001,SRM: Complete,2018-03-05 09:30:00,Standard,False,batch_00,125.0
2000013416_00001,SRM: Awaiting Approval,2018-03-05 09:30:00,Standard,False,batch_00,125.0
2000013416_00002,SRM: Created,2018-03-05 08:29:00,Standard,False,batch_00,400.0
2000013416_00002,SRM: Complete,2018-03-05 09:30:00,Standard,False,batch_00,400.0
2000013416_00002,SRM: Awaiting Approval,2018-03-05 09:30:00,Standard,False,batch_00,400.0
2000013416_00003,SRM: Created,2018-03-05 08:29:00,Service,True,batch_00,88.0
2000013416_00003,SRM: Complete,2018-03-05 09:30:00,Service,True,batch_00,88.0
2000013416_00003,SRM: Awaiting Approval,2018-03-05 09:30:00,Service,True,batch_00,88.0
2000013417_00001,SRM: Created,2018-03-05 11:10:00,Standard,False,batch_00,433.0
2000013417_00001,SRM: Awaiting Approval,2018-03-05 12:11:00,Standard,False,batch_00,433.0
2000013417_00001,SRM: Ordered,2018-03-05 12:11:00,Standard,False,batch_00,433.0
2000013417_00002,SRM: Created,2018-03-05 11:10:00,Service,True,batch_00,86.0
2000013417_00002,SRM: In Transfer to Execution Syst.,2018-03-05 12:11:00,Service,True,batch_00,86.0
2000013417_00002,SRM: Ordered,2018-03-05 12:11:00,Service,True,batch_00,86.0
2000013418_00001,SRM: Created,2018-03-05 12:10:00,Standard,True,batch_00,103.0
2000013418_00001,SRM: Document Completed,2018-03-05 13:10:00,Standard,True,batch_00,103.0
2000013418_00001,SRM: Complete,2018-03-05 13:10:00,Standard,True,batch_00,103.0
2000013418_00002,SRM: Created,2018-03-05 12:10:00,Standard,True,batch_00,74.0
2000013418_00002,SRM: In Transfer to Execution Syst.,2018-03-05 13:10:00,Standard,True,batch_00,74.0
2000013418_00002,Create Purchase Order Item,2018-03-05 13:10:00,Standard,True,user_000,74.0
2000013419_00001,SRM: Created,2018-03-06 03:45:00,Service,True,batch_00,17987.0
2000013419_00001,SRM: Ordered,2018-03-06 04:46:00,Service,True,batch_00,17987.0
2000013419_00001,SRM: In Transfer to Execution Syst.,2018-03-06 04:46:00,Service,True,batch_00,17987.0
2000013420_00001,SRM: Created,2018-03-06 07:19:00,Standard,False,batch_00,12.0
2000013420_00001,SRM: Awaiting Approval,2018-03-06 08:19:00,Standard,False,batch_00,12.0
2000013420_00001,SRM: Document Completed,2018-03-06 08:19:00,Standard,False,batch_00,12.0
2000013421_00001,SRM: Created,2018-03-06 13:30:00,Standard,False,batch_00,224.0
2000013421_00001,SRM: Awaiting Approval,2018-03-06 14:31:00,Standard,False,batch_00,224.0
2000013421_00001,Create Purchase Order Item,2018-03-06 14:31:00,Standard,False,user_000,224.0
2000013422_00001,SRM: Created,2018-03-06 15:15:00,Standard,False,batch_00,446.0
2000013422_00001,SRM: In Transfer to Execution Syst.,2018-03-06 16:16:00,Standard,False,batch_00,446.0
2000013422_00001,Create Purchase Order Item,2018-03-06 16:16:00,Standard,False,user_000,446.0
2000013422_00002,SRM: Created,2018-03-06 15:15:00,Standard,False,batch_00,613.0
2000013422_00002,SRM: Awaiting Approval,2018-03-06 16:16:00,Standard,False,batch_00,613.0
2000013422_00002,SRM: Complete,2018-03-06 16:16:00,Standard,False,batch_00,613.0
2000013423_00001,SRM: Created,2018-03-06 15:52:00,Service,True,batch_00,342656.0
2000013423_00001,SRM: Ordered,2018-03-06 16:52:00,Service,True,batch_00,342656.0
2000013423_00001,SRM: Document Completed,2018-03-06 16:52:00,Service,True,batch_00,342656.0
2000013424_00001,SRM: Created,2018-03-07 09:31:00,Service,True,batch_00,6062.0
2000013424_00001,SRM: Complete,2018-03-07 10:31:00,Service,True,batch_00,6062.0
2000013424_00001,SRM: Awaiting Approval,2018-03-07 10:31:00,Service,True,batch_00,6062.0
2000013425_00001,SRM: Created,2018-03-07 14:01:00,Standard,False,batch_00,47.0
2000013425_00001,SRM: Ordered,2018-03-07 15:01:00,Standard,False,batch_00,47.0
2000013425_00001,SRM: In Transfer to Execution Syst.,2018-03-07 15:01:00,Standard,False,batch_00,47.0
2000013425_00002,SRM: Created,2018-03-07 14:01:00,Standard,False,batch_00,17.0
2000013425_00002,SRM: Complete,2018-03-07 15:01:00,Standard,False,batch_00,17.0
2000013425_00002,Create Purchase Order Item,2018-03-07 15:01:00,Standard,False,user_000,17.0
2000013425_00003,SRM: Created,2018-03-07 14:01:00,Standard,False,batch_00,42.0
2000013425_00003,SRM: Change was Transmitted,2018-03-07 15:01:00,Standard,False,batch_00,42.0
2000013425_00003,Create Purchase Order Item,2018-03-07 15:01:00,Standard,False,user_000,42.0
2000013426_00001,SRM: Created,2018-03-07 14:16:00,Standard,False,batch_00,28.0
2000013426_00001,SRM: Document Completed,2018-03-07 15:16:00,Standard,False,batch_00,28.0
2000013426_00001,SRM: Awaiting Approval,2018-03-07 15:16:00,Standard,False,batch_00,28.0
2000013426_00002,SRM: Created,2018-03-07 14:16:00,Standard,False,batch_00,83.0
2000013426_00002,SRM: Awaiting Approval,2018-03-07 15:16:00,Standard,False,batch_00,83.0
2000013426_00002,Create Purchase Order Item,2018-03-07 15:16:00,Standard,False,user_000,83.0
2000013427_00001,SRM: Created,2018-03-07 14:15:00,Standard,True,batch_00,41.0
2000013427_00001,SRM: Change was Transmitted,2018-03-07 15:15:00,Standard,True,batch_00,41.0
2000013427_00001,Create Purchase Order Item,2018-03-07 15:15:00,Standard,True,user_000,41.0
2000013427_00002,SRM: Created,2018-03-07 14:15:00,Standard,True,batch_00,46.0
2000013427_00002,SRM: Document Completed,2018-03-07 15:15:00,Standard,True,batch_00,46.0
2000013427_00002,SRM: Change was Transmitted,2018-03-07 15:15:00,Standard,True,batch_00,46.0
2000013428_00001,SRM: Created,2018-03-09 09:55:00,Standard,False,batch_00,922.0
2000013428_00001,SRM: Ordered,2018-03-09 10:55:00,Standard,False,batch_00,922.0
2000013428_00001,SRM: In Transfer to Execution Syst.,2018-03-09 10:55:00,Standard,False,batch_00,922.0
2000013429_00001,SRM: Created,2018-03-09 10:33:00,Standard,True,batch_00,150.0
2000013429_00001,SRM: Complete,2018-03-09 11:33:00,Standard,True,batch_00,150.0
2000013429_00001,SRM: Awaiting Approval,2018-03-09 11:33:00,Standard,True,batch_00,150.0
2000013430_00001,Create Purchase Order Item,2018-03-09 00:00:00,Service,True,user_339,23328.0
2000013430_00001,SRM: Created,2018-03-09 15:30:00,Service,True,batch_00,23328.0
2000013430_00001,SRM: Complete,2018-03-09 16:31:00,Service,True,batch_00,23328.0
2000013431_00001,SRM: Created,2018-03-11 10:57:00,Service,True,batch_00,3446.0
2000013431_00001,SRM: Awaiting Approval,2018-03-11 11:57:00,Service,True,batch_00,3446.0
2000013431_00001,SRM: Change was Transmitted,2018-03-11 11:57:00,Service,True,batch_00,3446.0
2000013432_00001,SRM: Created,2018-03-12 09:23:00,Service,True,batch_00,33207.0
2000013432_00001,SRM: Complete,2018-03-12 10:23:00,Service,True,batch_00,33207.0
2000013432_00001,SRM: Awaiting Approval,2018-03-12 10:23:00,Service,True,batch_00,33207.0
2000013433_00001,SRM: Created,2018-03-12 10:57:00,Service,True,batch_00,473.0
2000013433_00001,SRM: Document Completed,2018-03-12 11:57:00,Service,True,batch_00,473.0
2000013433_00001,SRM: In Transfer to Execution Syst.,2018-03-12 11:57:00,Service,True,batch_00,473.0
2000013434_00001,SRM: Created,2018-03-12 13:33:00,Service,True,batch_00,784.0
2000013434_00001,SRM: Awaiting Approval,2018-03-12 14:34:00,Service,True,batch_00,784.0
2000013434_00001,SRM: Change was Transmitted,2018-03-12 14:34:00,Service,True,batch_00,784.0
2000013435_00001,SRM: Created,2018-03-12 15:57:00,Standard,False,batch_00,526.0
2000013435_00001,SRM: Change was Transmitted,2018-03-12 16:58:00,Standard,False,batch_00,526.0
2000013435_00001,SRM: In Transfer to Execution Syst.,2018-03-12 16:58:00,Standard,False,batch_00,526.0
2000013435_00002,SRM: Created,2018-03-12 15:57:00,Standard,False,batch_00,208.0
2000013435_00002,SRM: In Transfer to Execution Syst.,2018-03-12 16:58:00,Standard,False,batch_00,208.0
2000013435_00002,SRM: Change was Transmitted,2018-03-12 16:58:00,Standard,False,batch_00,208.0
2000013436_00001,SRM: Created,2018-03-12 16:22:00,Service,True,batch_00,4580.0
2000013436_00001,SRM: Change was Transmitted,2018-03-12 17:22:00,Service,True,batch_00,4580.0
2000013436_00001,SRM: Ordered,2018-03-12 17:22:00,Service,True,batch_00,4580.0
2000013437_00001,SRM: Created,2018-03-13 08:46:00,Standard,False,batch_00,245.0
2000013437_00001,SRM: Awaiting Approval,2018-03-13 09:46:00,Standard,False,batch_00,245.0
2000013437_00001,SRM: Document Completed,2018-03-13 09:46:00,Standard,False,batch_00,245.0
2000013438_00001,SRM: Created,2018-03-13 10:15:00,Standard,False,batch_00,1247.0
2000013438_00001,SRM: Ordered,2018-03-13 11:16:00,Standard,False,batch_00,1247.0
2000013438_00001,SRM: Change was Transmitted,2018-03-13 11:16:00,Standard,False,batch_00,1247.0
2000013439_00001,SRM: Created,2018-03-13 13:17:00,Service,True,batch_00,35317.0
2000013439_00001,SRM: Complete,2018-03-13 14:17:00,Service,True,batch_00,35317.0
2000013439_00001,SRM: Document Completed,2018-03-13 14:17:00,Service,True,batch_00,35317.0
2000013440_00001,SRM: Created,2018-03-13 13:28:00,Service,True,batch_00,14630.0
2000013440_00001,SRM: Awaiting Approval,2018-03-13 14:28:00,Service,True,batch_00,14630.0
2000013440_00001,SRM: Complete,2018-03-13 14:28:00,Service,True,batch_00,14630.0
2000013441_00001,SRM: Created,2018-03-13 14:00:00,Service,True,batch_00,2389.0
2000013441_00001,SRM: In Transfer to Execution Syst.,2018-03-13 15:00:00,Service,True,batch_00,2389.0
2000013441_00001,SRM: Complete,2018-03-13 15:00:00,Service,True,batch_00,2389.0
2000013442_00001,SRM: Created,2018-03-13 16:24:00,Standard,False,batch_00,2217.0
2000013442_00001,SRM: Document Completed,2018-03-13 17:24:00,Standard,False,batch_00,2217.0
2000013442_00001,SRM: In Transfer to Execution Syst.,2018-03-13 17:24:00,Standard,False,batch_00,2217.0
2000013443_00001,SRM: Created,2018-03-14 10:51:00,Standard,True,batch_00,77.0
2000013443_00001,SRM: Complete,2018-03-14 11:51:00,Standard,True,batch_00,77.0
2000013443_00001,SRM: Awaiting Approval,2018-03-14 11:51:00,Standard,True,batch_00,77.0
2000013443_00002,SRM: Created,2018-03-14 10:51:00,Standard,True,batch_00,46.0
2000013443_00002,SRM: Awaiting Approval,2018-03-14 11:51:00,Standard,True,batch_00,46.0
2000013443_00002,Create Purchase Order Item,2018-03-14 11:51:00,Standard,True,user_000,46.0
2000013443_00003,SRM: Created,2018-03-14 10:51:00,Standard,True,batch_00,161.0
2000013443_00003,SRM: In Transfer to Execution Syst.,2018-03-14 11:51:00,Standard,True,batch_00,161.0
2000013443_00003,SRM: Document Completed,2018-03-14 11:51:00,Standard,True,batch_00,161.0
2000013444_00001,SRM: Created,2018-03-15 08:19:00,Standard,False,batch_00,320.0
2000013444_00001,SRM: Document Completed,2018-03-15 09:19:00,Standard,False,batch_00,320.0
2000013444_00001,SRM: Change was Transmitted,2018-03-15 09:19:00,Standard,False,batch_00,320.0
2000013445_00001,SRM: Created,2018-03-15 07:46:00,Service,True,batch_00,49363.0
2000013445_00001,Create Purchase Order Item,2018-03-15 08:47:00,Service,True,user_000,49363.0
2000013445_00001,SRM: Change was Transmitted,2018-03-15 08:47:00,Service,True,batch_00,49363.0
2000013446_00001,SRM: Created,2018-03-15 07:59:00,Service,True,batch_00,42390.0
2000013446_00001,SRM: Ordered,2018-03-15 09:00:00,Service,True,batch_00,42390.0
2000013446_00001,SRM: Awaiting Approval,2018-03-15 09:00:00,Service,True,batch_00,42390.0
2000013447_00001,SRM: Created,2018-03-15 09:51:00,Standard,False,batch_00,1382.0
2000013447_00001,SRM: Complete,2018-03-15 10:52:00,Standard,False,batch_00,1382.0
2000013447_00001,Create Purchase Order Item,2018-03-15 10:52:00,Standard,False,user_000,1382.0
2000013448_00001,SRM: Created,2018-03-15 09:51:00,Service,True,batch_00,207846.0
2000013448_00001,SRM: Change was Transmitted,2018-03-15 10:52:00,Service,True,batch_00,207846.0
2000013448_00001,SRM: In Transfer to Execution Syst.,2018-03-15 10:52:00,Service,True,batch_00,207846.0
2000013449_00001,SRM: Created,2018-03-16 07:18:00,Standard,False,batch_00,1382.0
2000013449_00001,SRM: Document Completed,2018-03-16 08:18:00,Standard,False,batch_00,1382.0
2000013449_00001,SRM: Awaiting Approval,2018-03-16 08:18:00,Standard,False,batch_00,1382.0
2000013450_00001,SRM: Created,2018-03-16 07:55:00,Service,True,batch_00,14289.0
2000013450_00001,SRM: Document Completed,2018-03-16 08:55:00,Service,True,batch_00,14289.0
2000013450_00001,SRM: Complete,2018-03-16 08:55:00,Service,True,batch_00,14289.0
2000013451_00001,SRM: Created,2018-03-16 09:53:00,Service,True,batch_00,13856.0
2000013451_00001,SRM: In Transfer to Execution Syst.,2018-03-16 10:53:00,Service,True,batch_00,13856.0
2000013451_00001,SRM: Complete,2018-03-16 10:53:00,Service,True,batch_00,13856.0
2000013452_00001,SRM: Created,2018-03-16 15:27:00,Service,True,batch_00,20988.0
2000013452_00001,SRM: In Transfer to Execution Syst.,2018-03-16 16:27:00,Service,True,batch_00,20988.0
2000013452_00001,SRM: Complete,2018-03-16 16:27:00,Service,True,batch_00,20988.0
2000013453_00001,SRM: Created,2018-03-18 07:33:00,Standard,False,batch_00,615.0
2000013453_00001,SRM: Complete,2018-03-18 08:33:00,Standard,False,batch_00,615.0
2000013453_00001,SRM: Change was Transmitted,2018-03-18 08:33:00,Standard,False,batch_00,615.0
2000013454_00001,SRM: Created,2018-03-18 19:41:00,Service,True,batch_00,311769.0
2000013454_00001,SRM: Awaiting Approval,2018-03-18 20:41:00,Service,True,batch_00,311769.0
2000013454_00001,SRM: Document Completed,2018-03-18 20:41:00,Service,True,batch_00,311769.0
2000013455_00001,SRM: Created,2018-03-18 19:41:00,Service,True,batch_00,244219.0
2000013455_00001,SRM: Awaiting Approval,2018-03-18 20:41:00,Service,True,batch_00,244219.0
2000013455_00001,SRM: Complete,2018-03-18 20:41:00,Service,True,batch_00,244219.0
2000013456_00001,SRM: Created,2018-03-19 07:29:00,Standard,False,batch_00,47.0
2000013456_00001,Create Purchase Order Item,2018-03-19 08:29:00,Standard,False,user_000,47.0
2000013456_00001,SRM: Complete,2018-03-19 08:29:00,Standard,False,batch_00,47.0
2000013456_00002,SRM: Created,2018-03-19 07:29:00,Standard,False,batch_00,6.0
2000013456_00002,SRM: Ordered,2018-03-19 08:29:00,Standard,False,batch_00,6.0
2000013456_00002,SRM: In Transfer to Execution Syst.,2018-03-19 08:29:00,Standard,False,batch_00,6.0
2000013456_00003,SRM: Created,2018-03-19 07:29:00,Standard,False,batch_00,278.0
2000013456_00003,SRM: Complete,2018-03-19 08:29:00,Standard,False,batch_00,278.0
2000013456_00003,SRM: Ordered,2018-03-19 08:29:00,Standard,False,batch_00,278.0
2000013457_00001,SRM: Created,2018-03-19 07:57:00,Service,True,batch_00,93184.0
2000013457_00001,SRM: Ordered,2018-03-19 08:57:00,Service,True,batch_00,93184.0
2000013457_00001,SRM: Awaiting Approval,2018-03-19 08:57:00,Service,True,batch_00,93184.0
2000013458_00001,SRM: Created,2018-03-19 10:13:00,Service,True,batch_00,6495.0
2000013458_00001,SRM: Complete,2018-03-19 11:13:00,Service,True,batch_00,6495.0
2000013458_00001,SRM: Awaiting Approval,2018-03-19 11:13:00,Service,True,batch_00,6495.0
2000013459_00001,SRM: Created,2018-03-19 11:31:00,Service,True,batch_00,103923.0
2000013459_00001,SRM: Complete,2018-03-19 12:31:00,Service,True,batch_00,103923.0
2000013459_00001,SRM: Awaiting Approval,2018-03-19 12:31:00,Service,True,batch_00,103923.0
2000013460_00001,SRM: Created,2018-03-19 11:31:00,Service,True,batch_00,121243.0
2000013460_00001,SRM: Ordered,2018-03-19 12:31:00,Service,True,batch_00,121243.0
2000013460_00001,SRM: In Transfer to Execution Syst.,2018-03-19 12:31:00,Service,True,batch_00,121243.0
2000013461_00001,SRM: Created,2018-03-19 12:17:00,Standard,False,batch_00,34.0
2000013461_00001,SRM: Document Completed,2018-03-19 13:17:00,Standard,False,batch_00,34.0
2000013461_00001,SRM: Awaiting Approval,2018-03-19 13:17:00,Standard,False,batch_00,34.0
2000013462_00001,SRM: Created,2018-03-19 12:17:00,Service,True,batch_00,1931.0
2000013462_00001,Create Purchase Order Item,2018-03-19 13:17:00,Service,True,user_000,1931.0
2000013462_00001,SRM: Awaiting Approval,2018-03-19 13:17:00,Service,True,batch_00,1931.0
2000013463_00001,SRM: Created,2018-03-19 12:51:00,Standard,False,batch_00,433.0
2000013463_00001,SRM: Complete,2018-03-19 13:52:00,Standard,False,batch_00,433.0
2000013463_00001,SRM: Document Completed,2018-03-19 13:52:00,Standard,False,batch_00,433.0
2000013464_00001,Vendor creates invoice,2017-06-21 23:59:00,Service,True,NONE,434.0
2000013464_00001,SRM: Created,2018-03-19 15:11:00,Service,True,batch_00,434.0
2000013464_00001,SRM: Awaiting Approval,2018-03-19 16:11:00,Service,True,batch_00,434.0
2000013465_00001,Vendor creates invoice,2018-01-29 23:59:00,Service,True,NONE,60621.0
2000013465_00001,Vendor creates invoice,2018-02-26 23:59:00,Service,True,NONE,60621.0
2000013465_00001,SRM: Created,2018-03-19 16:49:00,Service,True,batch_00,60621.0
2000013466_00001,SRM: Created,2018-03-20 07:52:00,Service,True,batch_00,117850.0
2000013466_00001,SRM: In Transfer to Execution Syst.,2018-03-20 08:52:00,Service,True,batch_00,117850.0
2000013466_00001,SRM: Document Completed,2018-03-20 08:52:00,Service,True,batch_00,117850.0
2000013467_00001,SRM: Created,2018-03-20 10:17:00,Service,True,batch_00,2494.0
2000013467_00001,SRM: Awaiting Approval,2018-03-20 11:17:00,Service,True,batch_00,2494.0
2000013467_00001,SRM: Document Completed,2018-03-20 11:17:00,Service,True,batch_00,2494.0
2000013468_00001,SRM: Created,2018-03-20 10:00:00,Standard,False,batch_00,270.0
2000013468_00001,SRM: Ordered,2018-03-20 11:00:00,Standard,False,batch_00,270.0
2000013468_00001,SRM: Document Completed,2018-03-20 11:00:00,Standard,False,batch_00,270.0
2000013468_00002,SRM: Created,2018-03-20 10:00:00,Standard,False,batch_00,25.0
2000013468_00002,SRM: Document Completed,2018-03-20 11:00:00,Standard,False,batch_00,25.0
2000013468_00002,SRM: Complete,2018-03-20 11:00:00,Standard,False,batch_00,25.0
2000013469_00001,SRM: Created,2018-03-20 14:29:00,Service,True,batch_00,129903.0
2000013469_00001,SRM: Complete,2018-03-20 15:29:00,Service,True,batch_00,129903.0
2000013469_00001,SRM: Ordered,2018-03-20 15:29:00,Service,True,batch_00,129903.0
2000013470_00001,SRM: Created,2018-03-20 14:29:00,Service,True,batch_00,104789.0
2000013470_00001,SRM: Change was Transmitted,2018-03-20 15:29:00,Service,True,batch_00,104789.0
2000013470_00001,Create Purchase Order Item,2018-03-20 15:29:00,Service,True,user_000,104789.0
2000013471_00001,SRM: Created,2018-03-20 14:32:00,Service,True,batch_00,1539.0
2000013471_00001,SRM: Change was Transmitted,2018-03-20 15:32:00,Service,True,batch_00,1539.0
2000013471_00001,SRM: Complete,2018-03-20 15:32:00,Service,True,batch_00,1539.0
2000013472_00001,SRM: Created,2018-03-20 15:46:00,Service,True,batch_00,338335.0
2000013472_00001,SRM: Document Completed,2018-03-20 16:46:00,Service,True,batch_00,338335.0
2000013472_00001,SRM: Complete,2018-03-20 16:46:00,Service,True,batch_00,338335.0
2000013473_00001,SRM: Created,2018-03-20 16:00:00,Standard,False,batch_00,909.0
2000013473_00001,SRM: Document Completed,2018-03-20 17:00:00,Standard,False,batch_00,909.0
2000013473_00001,SRM: Awaiting Approval,2018-03-20 17:00:00,Standard,False,batch_00,909.0
2000013474_00001,SRM: Created,2018-03-21 08:51:00,Service,True,batch_00,0.0
2000013474_00001,SRM: In Transfer to Execution Syst.,2018-03-21 09:52:00,Service,True,batch_00,0.0
2000013474_00001,Create Purchase Order Item,2018-03-21 09:52:00,Service,True,user_000,0.0
2000013475_00001,SRM: Created,2018-03-21 10:01:00,Standard,False,batch_00,65.0
2000013475_00001,SRM: Document Completed,2018-03-21 11:01:00,Standard,False,batch_00,65.0
2000013475_00001,SRM: Complete,2018-03-21 11:01:00,Standard,False,batch_00,65.0
2000013475_00002,SRM: Created,2018-03-21 10:01:00,Standard,False,batch_00,79.0
2000013475_00002,SRM: Complete,2018-03-21 11:01:00,Standard,False,batch_00,79.0
2000013475_00002,SRM: Awaiting Approval,2018-03-21 11:01:00,Standard,False,batch_00,79.0
2000013475_00003,SRM: Created,2018-03-21 10:01:00,Standard,False,batch_00,34.0
2000013475_00003,SRM: Awaiting Approval,2018-03-21 11:01:00,Standard,False,batch_00,34.0
2000013475_00003,SRM: Complete,2018-03-21 11:01:00,Standard,False,batch_00,34.0
2000013475_00004,SRM: Created,2018-03-21 10:01:00,Standard,False,batch_00,21.0
2000013475_00004,SRM: Awaiting Approval,2018-03-21 11:01:00,Standard,False,batch_00,21.0
2000013475_00004,SRM: Document Completed,2018-03-21 11:01:00,Standard,False,batch_00,21.0
2000013476_00001,SRM: Created,2018-03-21 10:57:00,Service,True,batch_00,3956.0
2000013476_00001,SRM: Complete,2018-03-21 11:57:00,Service,True,batch_00,3956.0
2000013476_00001,SRM: Document Completed,2018-03-21 11:57:00,Service,True,batch_00,3956.0
2000013477_00001,SRM: Created,2018-03-21 13:37:00,Standard,False,batch_00,1498.0
2000013477_00001,SRM: In Transfer to Execution Syst.,2018-03-21 14:37:00,Standard,False,batch_00,1498.0
2000013477_00001,SRM: Ordered,2018-03-21 14:37:00,Standard,False,batch_00,1498.0
2000013478_00001,SRM: Created,2018-03-21 13:37:00,Standard,False,batch_00,519.0
2000013478_00001,SRM: In Transfer to Execution Syst.,2018-03-21 14:37:00,Standard,False,batch_00,519.0
2000013478_00001,SRM: Complete,2018-03-21 14:37:00,Standard,False,batch_00,519.0
2000013479_00001,SRM: Created,2018-03-21 14:55:00,Standard,False,batch_00,4095.0
2000013479_00001,SRM: Change was Transmitted,2018-03-21 15:55:00,Standard,False,batch_00,4095.0
2000013479_00001,Create Purchase Order Item,2018-03-21 15:55:00,Standard,False,user_000,4095.0
2000013480_00001,SRM: Created,2018-03-21 14:53:00,Service,True,batch_00,10132.0
2000013480_00001,SRM: Document Completed,2018-03-21 15:53:00,Service,True,batch_00,10132.0
2000013480_00001,SRM: Complete,2018-03-21 15:53:00,Service,True,batch_00,10132.0
2000013481_00001,SRM: Created,2018-03-21 16:01:00,Service,True,batch_00,116.0
2000013481_00001,Create Purchase Order Item,2018-03-21 17:01:00,Service,True,user_000,116.0
2000013481_00001,SRM: Complete,2018-03-21 17:01:00,Service,True,batch_00,116.0
2000013482_00001,SRM: Created,2018-03-22 09:58:00,Service,True,batch_00,4715.0
2000013482_00001,SRM: Complete,2018-03-22 10:59:00,Service,True,batch_00,4715.0
2000013482_00001,Create Purchase Order Item,2018-03-22 10:59:00,Service,True,user_000,4715.0
2000013483_00001,SRM: Created,2018-03-22 10:56:00,Standard,False,batch_00,8.0
2000013483_00001,Create Purchase Order Item,2018-03-22 11:56:00,Standard,False,user_000,8.0
2000013483_00001,SRM: In Transfer to Execution Syst.,2018-03-22 11:56:00,Standard,False,batch_00,8.0
2000013483_00002,SRM: Created,2018-03-22 10:56:00,Standard,False,batch_00,11.0
2000013483_00002,SRM: Change was Transmitted,2018-03-22 11:56:00,Standard,False,batch_00,11.0
2000013483_00002,SRM: Ordered,2018-03-22 11:56:00,Standard,False,batch_00,11.0
2000013483_00003,SRM: Created,2018-03-22 10:56:00,Standard,False,batch_00,33.0
2000013483_00003,SRM: In Transfer to Execution Syst.,2018-03-22 11:56:00,Standard,False,batch_00,33.0
2000013483_00003,SRM: Awaiting Approval,2018-03-22 11:56:00,Standard,False,batch_00,33.0
2000013484_00001,SRM: Created,2018-03-22 12:02:00,Standard,False,batch_00,147.0
2000013484_00001,Create Purchase Order Item,2018-03-22 13:03:00,Standard,False,user_000,147.0
2000013484_00001,SRM: Awaiting Approval,2018-03-22 13:03:00,Standard,False,batch_00,147.0
2000013485_00001,SRM: Created,2018-03-22 12:40:00,Standard,False,batch_00,678.0
2000013485_00001,SRM: Complete,2018-03-22 13:40:00,Standard,False,batch_00,678.0
2000013485_00001,SRM: Awaiting Approval,2018-03-22 13:40:00,Standard,False,batch_00,678.0
2000013485_00002,SRM: Created,2018-03-22 12:40:00,Standard,False,batch_00,181.0
2000013485_00002,SRM: Complete,2018-03-22 13:40:00,Standard,False,batch_00,181.0
2000013485_00002,SRM: Awaiting Approval,2018-03-22 13:40:00,Standard,False,batch_00,181.0
2000013485_00003,SRM: Created,2018-03-22 12:40:00,Standard,False,batch_00,817.0
2000013485_00003,SRM: Complete,2018-03-22 13:40:00,Standard,False,batch_00,817.0
2000013485_00003,SRM: Awaiting Approval,2018-03-22 13:40:00,Standard,False,batch_00,817.0
2000013485_00004,SRM: Created,2018-03-22 12:40:00,Standard,False,batch_00,872.0
2000013485_00004,SRM: Complete,2018-03-22 13:40:00,Standard,False,batch_00,872.0
2000013485_00004,SRM: Awaiting Approval,2018-03-22 13:40:00,Standard,False,batch_00,872.0
2000013486_00001,SRM: Created,2018-03-22 13:00:00,Standard,False,batch_00,34.0
2000013486_00001,SRM: Complete,2018-03-22 14:00:00,Standard,False,batch_00,34.0
2000013486_00001,SRM: Awaiting Approval,2018-03-22 14:00:00,Standard,False,batch_00,34.0
2000013487_00001,SRM: Created,2018-03-22 14:44:00,Standard,False,batch_00,147.0
2000013487_00001,SRM: Awaiting Approval,2018-03-22 15:44:00,Standard,False,batch_00,147.0
2000013487_00001,SRM: Complete,2018-03-22 15:44:00,Standard,False,batch_00,147.0
2000013488_00001,SRM: Created,2018-03-22 15:39:00,Standard,False,batch_00,11.0
2000013488_00001,SRM: Ordered,2018-03-22 16:39:00,Standard,False,batch_00,11.0
2000013488_00001,SRM: Complete,2018-03-22 16:39:00,Standard,False,batch_00,11.0
2000013488_00002,SRM: Created,2018-03-22 15:39:00,Standard,False,batch_00,25.0
2000013488_00002,SRM: Complete,2018-03-22 16:39:00,Standard,False,batch_00,25.0
2000013488_00002,SRM: Awaiting Approval,2018-03-22 16:39:00,Standard,False,batch_00,25.0
2000013488_00003,SRM: Created,2018-03-22 15:39:00,Standard,False,batch_00,46.0
2000013488_00003,SRM: Change was Transmitted,2018-03-22 16:39:00,Standard,False,batch_00,46.0
2000013488_00003,Create Purchase Order Item,2018-03-22 16:39:00,Standard,False,user_000,46.0
2000013488_00004,SRM: Created,2018-03-22 15:39:00,Standard,False,batch_00,68.0
2000013488_00004,SRM: Change was Transmitted,2018-03-22 16:39:00,Standard,False,batch_00,68.0
2000013488_00004,Create Purchase Order Item,2018-03-22 16:39:00,Standard,False,user_000,68.0
2000013488_00005,SRM: Created,2018-03-22 15:39:00,Standard,False,batch_00,33.0
2000013488_00005,SRM: Change was Transmitted,2018-03-22 16:39:00,Standard,False,batch_00,33.0
2000013488_00005,Create Purchase Order Item,2018-03-22 16:39:00,Standard,False,user_000,33.0
2000013489_00001,SRM: Created,2018-03-23 09:21:00,Service,True,batch_00,866.0
2000013489_00001,SRM: In Transfer to Execution Syst.,2018-03-23 10:21:00,Service,True,batch_00,866.0
2000013489_00001,SRM: Ordered,2018-03-23 10:21:00,Service,True,batch_00,866.0
2000013490_00001,SRM: Created,2018-03-23 09:19:00,Standard,False,batch_00,118.0
2000013490_00001,SRM: Complete,2018-03-23 10:20:00,Standard,False,batch_00,118.0
2000013490_00001,Create Purchase Order Item,2018-03-23 10:20:00,Standard,False,user_000,118.0
2000013491_00001,SRM: Created,2018-03-23 09:30:00,Standard,False,batch_00,67.0
2000013491_00001,SRM: Change was Transmitted,2018-03-23 10:30:00,Standard,False,batch_00,67.0
2000013491_00001,SRM: Ordered,2018-03-23 10:30:00,Standard,False,batch_00,67.0
2000013491_00002,SRM: Created,2018-03-23 09:30:00,Standard,False,batch_00,263.0
2000013491_00002,SRM: Awaiting Approval,2018-03-23 10:30:00,Standard,False,batch_00,263.0
2000013491_00002,SRM: Complete,2018-03-23 10:30:00,Standard,False,batch_00,263.0
2000013492_00001,SRM: Created,2018-03-23 09:49:00,Service,True,batch_00,1801.0
2000013492_00001,SRM: Change was Transmitted,2018-03-23 10:49:00,Service,True,batch_00,1801.0
2000013492_00001,Create Purchase Order Item,2018-03-23 10:49:00,Service,True,user_000,1801.0
2000013493_00001,SRM: Created,2018-03-23 11:21:00,Service,True,batch_00,34777.0
2000013493_00001,SRM: Ordered,2018-03-23 12:21:00,Service,True,batch_00,34777.0
2000013493_00001,SRM: Change was Transmitted,2018-03-23 12:21:00,Service,True,batch_00,34777.0
2000013494_00001,SRM: Created,2018-03-23 15:17:00,Standard,False,batch_00,459.0
2000013494_00001,SRM: Change was Transmitted,2018-03-23 16:17:00,Standard,False,batch_00,459.0
2000013494_00001,SRM: In Transfer to Execution Syst.,2018-03-23 16:17:00,Standard,False,batch_00,459.0
2000013495_00001,SRM: Created,2018-03-28 10:54:00,Service,True,batch_00,3540.0
2000013495_00001,SRM: Incomplete,2018-03-28 12:54:00,Service,True,batch_00,3540.0
2000013495_00001,SRM: Held,2018-03-28 12:54:00,Service,True,batch_00,3540.0
2000013496_00001,SRM: Created,2018-03-28 10:55:00,Service,True,batch_00,611.0
2000013496_00001,SRM: Ordered,2018-03-28 12:55:00,Service,True,batch_00,611.0
2000013496_00001,SRM: In Transfer to Execution Syst.,2018-03-28 12:55:00,Service,True,batch_00,611.0
2000013497_00001,SRM: Created,2018-03-29 09:01:00,Standard,False,batch_00,80.0
2000013497_00001,SRM: Complete,2018-03-29 11:02:00,Standard,False,batch_00,80.0
2000013497_00001,SRM: Awaiting Approval,2018-03-29 11:02:00,Standard,False,batch_00,80.0
2000013497_00002,SRM: Created,2018-03-29 09:01:00,Standard,False,batch_00,32.0
2000013497_00002,SRM: Awaiting Approval,2018-03-29 11:02:00,Standard,False,batch_00,32.0
2000013497_00002,SRM: Ordered,2018-03-29 11:02:00,Standard,False,batch_00,32.0
2000013497_00003,SRM: Created,2018-03-29 09:01:00,Standard,False,batch_00,25.0
2000013497_00003,SRM: Ordered,2018-03-29 11:02:00,Standard,False,batch_00,25.0
2000013497_00003,SRM: Document Completed,2018-03-29 11:02:00,Standard,False,batch_00,25.0
2000013497_00004,SRM: Created,2018-03-29 09:01:00,Standard,False,batch_00,34.0
2000013497_00004,SRM: Change was Transmitted,2018-03-29 11:02:00,Standard,False,batch_00,34.0
2000013497_00004,SRM: Ordered,2018-03-29 11:02:00,Standard,False,batch_00,34.0
2000013497_00005,SRM: Created,2018-03-29 09:01:00,Standard,False,batch_00,13.0
2000013497_00005,SRM: Document Completed,2018-03-29 11:02:00,Standard,False,batch_00,13.0
2000013497_00005,SRM: Change was Transmitted,2018-03-29 11:02:00,Standard,False,batch_00,13.0
2000013498_00001,SRM: Created,2018-03-29 10:26:00,Standard,False,batch_00,7.0
2000013498_00001,SRM: Complete,2018-03-29 12:26:00,Standard,False,batch_00,7.0
2000013498_00001,Create Purchase Order Item,2018-03-29 12:26:00,Standard,False,user_000,7.0
2000013498_00002,SRM: Created,2018-03-29 10:26:00,Standard,False,batch_00,11.0
2000013498_00002,SRM: Document Completed,2018-03-29 12:26:00,Standard,False,batch_00,11.0
2000013498_00002,SRM: Ordered,2018-03-29 12:26:00,Standard,False,batch_00,11.0
2000013499_00001,SRM: Created,2018-03-29 10:27:00,Standard,False,batch_00,58.0
2000013499_00001,Create Purchase Order Item,2018-03-29 12:27:00,Standard,False,user_000,58.0
2000013499_00001,SRM: Change was Transmitted,2018-03-29 12:27:00,Standard,False,batch_00,58.0
2000013499_00002,SRM: Created,2018-03-29 10:27:00,Standard,False,batch_00,53.0
2000013499_00002,SRM: Document Completed,2018-03-29 12:27:00,Standard,False,batch_00,53.0
2000013499_00002,Create Purchase Order Item,2018-03-29 12:27:00,Standard,False,user_000,53.0
2000013500_00001,SRM: Created,2018-03-29 10:59:00,Standard,False,batch_00,320.0
2000013500_00001,SRM: In Transfer to Execution Syst.,2018-03-29 12:59:00,Standard,False,batch_00,320.0
2000013500_00001,SRM: Change was Transmitted,2018-03-29 12:59:00,Standard,False,batch_00,320.0
2000013501_00001,SRM: Created,2018-03-29 11:12:00,Standard,False,batch_00,14.0
2000013501_00001,SRM: Document Completed,2018-03-29 13:12:00,Standard,False,batch_00,14.0
2000013501_00001,SRM: Awaiting Approval,2018-03-29 13:12:00,Standard,False,batch_00,14.0
2000013501_00002,SRM: Created,2018-03-29 11:12:00,Standard,False,batch_00,13.0
2000013501_00002,SRM: Awaiting Approval,2018-03-29 13:12:00,Standard,False,batch_00,13.0
2000013501_00002,SRM: Document Completed,2018-03-29 13:12:00,Standard,False,batch_00,13.0
2000013502_00001,SRM: Created,2018-03-29 12:02:00,Standard,False,batch_00,433.0
2000013502_00001,SRM: Complete,2018-03-29 14:03:00,Standard,False,batch_00,433.0
2000013502_00001,SRM: Document Completed,2018-03-29 14:03:00,Standard,False,batch_00,433.0
2000013503_00001,SRM: Created,2018-03-29 12:54:00,Service,True,batch_00,64929.0
2000013503_00001,SRM: Awaiting Approval,2018-03-29 14:55:00,Service,True,batch_00,64929.0
2000013503_00001,SRM: Change was Transmitted,2018-03-29 14:55:00,Service,True,batch_00,64929.0
2000013504_00001,Vendor creates invoice,2018-03-01 23:59:00,Service,True,NONE,24162.0
2000013504_00001,SRM: Created,2018-03-29 14:05:00,Service,True,batch_00,24162.0
2000013504_00001,SRM: Complete,2018-03-29 16:05:00,Service,True,batch_00,24162.0
2000013505_00001,SRM: Created,2018-03-29 14:28:00,Standard,False,batch_00,320.0
2000013505_00001,SRM: Document Completed,2018-03-29 16:28:00,Standard,False,batch_00,320.0
2000013505_00001,SRM: Ordered,2018-03-29 16:28:00,Standard,False,batch_00,320.0
2000013506_00001,SRM: Created,2018-03-29 18:17:00,Standard,False,batch_00,30.0
2000013506_00001,SRM: In Transfer to Execution Syst.,2018-03-29 20:17:00,Standard,False,batch_00,30.0
2000013506_00001,SRM: Complete,2018-03-29 20:17:00,Standard,False,batch_00,30.0
2000013506_00002,SRM: Created,2018-03-29 18:17:00,Standard,False,batch_00,73.0
2000013506_00002,SRM: In Transfer to Execution Syst.,2018-03-29 20:17:00,Standard,False,batch_00,73.0
2000013506_00002,SRM: Document Completed,2018-03-29 20:17:00,Standard,False,batch_00,73.0
2000013507_00001,SRM: Created,2018-03-30 06:54:00,Standard,False,batch_00,152.0
2000013507_00001,SRM: Awaiting Approval,2018-03-30 08:54:00,Standard,False,batch_00,152.0
2000013507_00001,Create Purchase Order Item,2018-03-30 08:54:00,Standard,False,user_000,152.0
2000013508_00001,SRM: Created,2018-03-30 09:49:00,Standard,False,batch_00,278.0
2000013508_00001,SRM: Ordered,2018-03-30 11:49:00,Standard,False,batch_00,278.0
2000013508_00001,SRM: Complete,2018-03-30 11:49:00,Standard,False,batch_00,278.0
2000013509_00001,SRM: Created,2018-03-30 12:13:00,Standard,False,batch_00,69.0
2000013509_00001,SRM: Awaiting Approval,2018-03-30 14:13:00,Standard,False,batch_00,69.0
2000013509_00001,SRM: Complete,2018-03-30 14:13:00,Standard,False,batch_00,69.0
2000013510_00001,Vendor creates invoice,2018-03-01 23:59:00,Service,True,NONE,37939.0
2000013510_00001,SRM: Created,2018-03-30 14:59:00,Service,True,batch_00,37939.0
2000013510_00001,SRM: Ordered,2018-03-30 17:00:00,Service,True,batch_00,37939.0
2000013511_00001,SRM: Created,2018-03-31 07:03:00,Service,True,batch_00,521.0
2000013511_00001,Create Purchase Order Item,2018-03-31 09:04:00,Service,True,user_000,521.0
2000013511_00001,SRM: Awaiting Approval,2018-03-31 09:04:00,Service,True,batch_00,521.0
2000013512_00001,SRM: Created,2018-03-31 09:09:00,Standard,False,batch_00,133.0
2000013512_00001,SRM: Change was Transmitted,2018-03-31 11:09:00,Standard,False,batch_00,133.0
2000013512_00001,Create Purchase Order Item,2018-03-31 11:09:00,Standard,False,user_000,133.0
2000013512_00002,SRM: Created,2018-03-31 09:09:00,Standard,False,batch_00,267.0
2000013512_00002,SRM: Complete,2018-03-31 11:09:00,Standard,False,batch_00,267.0
2000013512_00002,SRM: Change was Transmitted,2018-03-31 11:09:00,Standard,False,batch_00,267.0
2000013512_00003,SRM: Created,2018-03-31 09:09:00,Standard,False,batch_00,19.0
2000013512_00003,Create Purchase Order Item,2018-03-31 11:09:00,Standard,False,user_000,19.0
2000013512_00003,SRM: Change was Transmitted,2018-03-31 11:09:00,Standard,False,batch_00,19.0
2000013512_00004,SRM: Created,2018-03-31 09:09:00,Standard,False,batch_00,19.0
2000013512_00004,SRM: Change was Transmitted,2018-03-31 11:09:00,Standard,False,batch_00,19.0
2000013512_00004,SRM: Complete,2018-03-31 11:09:00,Standard,False,batch_00,19.0
2000013513_00001,SRM: Created,2018-03-31 09:09:00,Standard,False,batch_00,232.0
2000013513_00001,Create Purchase Order Item,2018-03-31 11:09:00,Standard,False,user_000,232.0
2000013513_00001,SRM: Awaiting Approval,2018-03-31 11:09:00,Standard,False,batch_00,232.0
2000013514_00001,SRM: Created,2018-04-03 06:49:00,Service,True,batch_00,31173.0
2000013514_00001,SRM: Ordered,2018-04-03 08:49:00,Service,True,batch_00,31173.0
2000013514_00001,Create Purchase Order Item,2018-04-03 08:49:00,Service,True,user_000,31173.0
2000013515_00001,Vendor creates invoice,2018-03-29 23:59:00,Standard,False,NONE,181.0
2000013515_00001,SRM: Created,2018-04-03 09:50:00,Standard,False,batch_00,181.0
2000013515_00001,SRM: Awaiting Approval,2018-04-03 11:50:00,Standard,False,batch_00,181.0
2000013516_00001,SRM: Created,2018-04-03 11:35:00,Standard,False,batch_00,935.0
2000013516_00001,SRM: Ordered,2018-04-03 13:35:00,Standard,False,batch_00,935.0
2000013516_00001,Create Purchase Order Item,2018-04-03 13:35:00,Standard,False,user_000,935.0
2000013517_00001,SRM: Created,2018-04-04 09:00:00,Standard,False,batch_00,147.0
2000013517_00001,SRM: Change was Transmitted,2018-04-04 11:00:00,Standard,False,batch_00,147.0
2000013517_00001,SRM: In Transfer to Execution Syst.,2018-04-04 11:00:00,Standard,False,batch_00,147.0
2000013518_00001,SRM: Created,2018-04-04 10:33:00,Standard,True,batch_00,1382.0
2000013518_00001,Create Purchase Order Item,2018-04-04 12:34:00,Standard,True,user_000,1382.0
2000013518_00001,SRM: Awaiting Approval,2018-04-04 12:34:00,Standard,True,batch_00,1382.0
2000013519_00001,SRM: Created,2018-04-04 11:31:00,Standard,True,batch_00,265.0
2000013519_00001,Create Purchase Order Item,2018-04-04 13:31:00,Standard,True,user_000,265.0
2000013519_00001,SRM: Complete,2018-04-04 13:31:00,Standard,True,batch_00,265.0
2000013520_00001,SRM: Created,2018-04-05 05:52:00,Standard,True,batch_00,138.0
2000013520_00001,SRM: Complete,2018-04-05 07:52:00,Standard,True,batch_00,138.0
2000013520_00001,Create Purchase Order Item,2018-04-05 07:52:00,Standard,True,user_000,138.0
2000013521_00001,Vendor creates invoice,2017-12-29 23:59:00,Service,True,NONE,11344.0
2000013521_00001,SRM: Created,2018-04-05 14:24:00,Service,True,batch_00,11344.0
2000013521_00001,SRM: Complete,2018-04-05 16:24:00,Service,True,batch_00,11344.0
2000013522_00001,SRM: Created,2018-04-05 15:09:00,Service,True,batch_00,43301.0
2000013522_00001,SRM: Document Completed,2018-04-05 17:09:00,Service,True,batch_00,43301.0
2000013522_00001,SRM: Change was Transmitted,2018-04-05 17:09:00,Service,True,batch_00,43301.0
2000013523_00001,SRM: Created,2018-04-06 07:29:00,Service,True,batch_00,76210.0
2000013523_00001,Create Purchase Order Item,2018-04-06 09:29:00,Service,True,user_000,76210.0
2000013523_00001,SRM: Change was Transmitted,2018-04-06 09:29:00,Service,True,batch_00,76210.0
2000013524_00001,SRM: Created,2018-04-06 08:54:00,Standard,False,batch_00,204.0
2000013524_00001,SRM: Ordered,2018-04-06 10:54:00,Standard,False,batch_00,204.0
2000013524_00001,SRM: Complete,2018-04-06 10:54:00,Standard,False,batch_00,204.0
2000013525_00001,SRM: Created,2018-04-06 13:10:00,Standard,False,batch_00,421.0
2000013525_00001,SRM: Complete,2018-04-06 15:10:00,Standard,False,batch_00,421.0
2000013525_00001,SRM: Ordered,2018-04-06 15:10:00,Standard,False,batch_00,421.0
2000013526_00001,SRM: Created,2018-04-06 13:19:00,Standard,False,batch_00,2.0
2000013526_00001,Create Purchase Order Item,2018-04-06 15:19:00,Standard,False,user_000,2.0
2000013526_00001,SRM: Awaiting Approval,2018-04-06 15:19:00,Standard,False,batch_00,2.0
2000013527_00001,SRM: Created,2018-04-06 13:58:00,Standard,False,batch_00,1180.0
2000013527_00001,SRM: Awaiting Approval,2018-04-06 15:58:00,Standard,False,batch_00,1180.0
2000013527_00001,SRM: Document Completed,2018-04-06 15:58:00,Standard,False,batch_00,1180.0
2000013528_00001,SRM: Created,2018-04-06 13:56:00,Standard,False,batch_00,220.0
2000013528_00001,Create Purchase Order Item,2018-04-06 15:57:00,Standard,False,user_000,220.0
2000013528_00001,SRM: Complete,2018-04-06 15:57:00,Standard,False,batch_00,220.0
2000013529_00001,SRM: Created,2018-04-09 11:20:00,Service,True,batch_00,144378.0
2000013529_00001,SRM: Awaiting Approval,2018-04-09 13:20:00,Service,True,batch_00,144378.0
2000013529_00001,SRM: Document Completed,2018-04-09 13:20:00,Service,True,batch_00,144378.0
2000013530_00001,SRM: Created,2018-04-09 14:43:00,Service,True,batch_00,98823.0
2000013530_00001,SRM: Complete,2018-04-09 16:43:00,Service,True,batch_00,98823.0
2000013530_00001,SRM: Awaiting Approval,2018-04-09 16:43:00,Service,True,batch_00,98823.0
2000013531_00001,Vendor creates invoice,2017-12-15 23:59:00,Service,True,NONE,240216.0
2000013531_00001,SRM: Created,2018-04-09 14:43:00,Service,True,batch_00,240216.0
2000013531_00001,SRM: Complete,2018-04-09 16:43:00,Service,True,batch_00,240216.0
2000013532_00001,SRM: Created,2018-04-09 14:53:00,Service,True,batch_00,13182.0
2000013532_00001,SRM: Document Completed,2018-04-09 16:53:00,Service,True,batch_00,13182.0
2000013532_00001,Create Purchase Order Item,2018-04-09 16:53:00,Service,True,user_000,13182.0
2000013533_00001,SRM: Created,2018-04-10 08:19:00,Standard,True,batch_00,36.0
2000013533_00001,SRM: Complete,2018-04-10 10:19:00,Standard,True,batch_00,36.0
2000013533_00001,SRM: Awaiting Approval,2018-04-10 10:19:00,Standard,True,batch_00,36.0
2000013533_00002,SRM: Created,2018-04-10 08:19:00,Standard,True,batch_00,273.0
2000013533_00002,SRM: Awaiting Approval,2018-04-10 10:19:00,Standard,True,batch_00,273.0
2000013533_00002,SRM: Ordered,2018-04-10 10:19:00,Standard,True,batch_00,273.0
2000013534_00001,SRM: Created,2018-04-10 08:19:00,Standard,False,batch_00,63.0
2000013534_00001,SRM: Document Completed,2018-04-10 10:19:00,Standard,False,batch_00,63.0
2000013534_00001,SRM: Awaiting Approval,2018-04-10 10:19:00,Standard,False,batch_00,63.0
2000013534_00002,SRM: Created,2018-04-10 08:19:00,Standard,False,batch_00,179.0
2000013534_00002,SRM: Document Completed,2018-04-10 10:19:00,Standard,False,batch_00,179.0
2000013534_00002,SRM: Complete,2018-04-10 10:19:00,Standard,False,batch_00,179.0
2000013535_00001,SRM: Created,2018-04-10 08:19:00,Standard,False,batch_00,9.0
2000013535_00001,SRM: Complete,2018-04-10 10:19:00,Standard,False,batch_00,9.0
2000013535_00001,SRM: Awaiting Approval,2018-04-10 10:19:00,Standard,False,batch_00,9.0
2000013535_00002,SRM: Created,2018-04-10 08:19:00,Standard,False,batch_00,9.0
2000013535_00002,SRM: Document Completed,2018-04-10 10:19:00,Standard,False,batch_00,9.0
2000013535_00002,SRM: Awaiting Approval,2018-04-10 10:19:00,Standard,False,batch_00,9.0
2000013536_00001,SRM: Created,2018-04-10 21:49:00,Service,True,batch_00,113023.0
2000013536_00001,Create Purchase Order Item,2018-04-10 23:49:00,Service,True,user_000,113023.0
2000013536_00001,SRM: In Transfer to Execution Syst.,2018-04-10 23:49:00,Service,True,batch_00,113023.0
2000013537_00001,SRM: Created,2018-04-11 07:28:00,Service,True,batch_00,5188.0
2000013537_00001,Create Purchase Order Item,2018-04-11 09:29:00,Service,True,user_000,5188.0
2000013537_00001,SRM: Change was Transmitted,2018-04-11 09:29:00,Service,True,batch_00,5188.0
2000013538_00001,SRM: Created,2018-04-11 08:42:00,Service,True,batch_00,3725.0
2000013538_00001,SRM: Ordered,2018-04-11 10:42:00,Service,True,batch_00,3725.0
2000013538_00001,SRM: Awaiting Approval,2018-04-11 10:42:00,Service,True,batch_00,3725.0
2000013539_00001,SRM: Created,2018-04-11 09:30:00,Standard,False,batch_00,68.0
2000013539_00001,SRM: Document Completed,2018-04-11 11:30:00,Standard,False,batch_00,68.0
2000013539_00001,SRM: Awaiting Approval,2018-04-11 11:30:00,Standard,False,batch_00,68.0
2000013540_00001,SRM: Created,2018-04-11 10:58:00,Service,True,batch_00,12124.0
2000013540_00001,SRM: Complete,2018-04-11 12:58:00,Service,True,batch_00,12124.0
2000013540_00001,SRM: Change was Transmitted,2018-04-11 12:58:00,Service,True,batch_00,12124.0
2000013541_00001,SRM: Created,2018-04-11 11:31:00,Service,True,batch_00,346.0
2000013541_00001,SRM: Change was Transmitted,2018-04-11 13:31:00,Service,True,batch_00,346.0
2000013541_00001,SRM: Ordered,2018-04-11 13:31:00,Service,True,batch_00,346.0
2000013542_00001,SRM: Created,2018-04-11 12:12:00,Service,True,batch_00,869.0
2000013542_00001,SRM: Complete,2018-04-11 14:12:00,Service,True,batch_00,869.0
2000013542_00001,SRM: Awaiting Approval,2018-04-11 14:12:00,Service,True,batch_00,869.0
2000013543_00001,SRM: Created,2018-04-11 13:37:00,Standard,False,batch_00,59.0
2000013543_00001,SRM: Ordered,2018-04-11 15:37:00,Standard,False,batch_00,59.0
2000013543_00001,Create Purchase Order Item,2018-04-11 15:37:00,Standard,False,user_000,59.0
2000013543_00002,SRM: Created,2018-04-11 13:37:00,Standard,False,batch_00,4.0
2000013543_00002,Create Purchase Order Item,2018-04-11 15:37:00,Standard,False,user_000,4.0
2000013543_00002,SRM: Change was Transmitted,2018-04-11 15:37:00,Standard,False,batch_00,4.0
2000013543_00003,SRM: Created,2018-04-11 13:37:00,Standard,False,batch_00,12.0
2000013543_00003,SRM: Document Completed,2018-04-11 15:37:00,Standard,False,batch_00,12.0
2000013543_00003,SRM: In Transfer to Execution Syst.,2018-04-11 15:37:00,Standard,False,batch_00,12.0
2000013543_00004,SRM: Created,2018-04-11 13:37:00,Standard,False,batch_00,11.0
2000013543_00004,SRM: Complete,2018-04-11 15:37:00,Standard,False,batch_00,11.0
2000013543_00004,SRM: Awaiting Approval,2018-04-11 15:37:00,Standard,False,batch_00,11.0
2000013543_00005,SRM: Created,2018-04-11 13:37:00,Standard,False,batch_00,17.0
2000013543_00005,SRM: Complete,2018-04-11 15:37:00,Standard,False,batch_00,17.0
2000013543_00005,SRM: Awaiting Approval,2018-04-11 15:37:00,Standard,False,batch_00,17.0
2000013543_00006,SRM: Created,2018-04-11 13:37:00,Standard,False,batch_00,19.0
2000013543_00006,SRM: Complete,2018-04-11 15:37:00,Standard,False,batch_00,19.0
2000013543_00006,SRM: Awaiting Approval,2018-04-11 15:37:00,Standard,False,batch_00,19.0
2000013543_00007,SRM: Created,2018-04-11 13:37:00,Standard,False,batch_00,41.0
2000013543_00007,SRM: Complete,2018-04-11 15:37:00,Standard,False,batch_00,41.0
2000013543_00007,SRM: Awaiting Approval,2018-04-11 15:37:00,Standard,False,batch_00,41.0
2000013543_00008,SRM: Created,2018-04-11 13:37:00,Standard,False,batch_00,16.0
2000013543_00008,SRM: Complete,2018-04-11 15:37:00,Standard,False,batch_00,16.0
2000013543_00008,SRM: Awaiting Approval,2018-04-11 15:37:00,Standard,False,batch_00,16.0
2000013544_00001,SRM: Created,2018-04-12 07:32:00,Standard,False,batch_00,184.0
2000013544_00001,SRM: Complete,2018-04-12 09:32:00,Standard,False,batch_00,184.0
2000013544_00001,SRM: Document Completed,2018-04-12 09:32:00,Standard,False,batch_00,184.0
2000013545_00001,SRM: Created,2018-04-12 11:48:00,Service,True,batch_00,1984.0
2000013545_00001,SRM: Document Completed,2018-04-12 13:48:00,Service,True,batch_00,1984.0
2000013545_00001,SRM: In Transfer to Execution Syst.,2018-04-12 13:48:00,Service,True,batch_00,1984.0
2000013546_00001,SRM: Created,2018-04-12 14:16:00,Service,True,batch_00,60535.0
2000013546_00001,SRM: Change was Transmitted,2018-04-12 16:16:00,Service,True,batch_00,60535.0
2000013546_00001,SRM: Awaiting Approval,2018-04-12 16:16:00,Service,True,batch_00,60535.0
2000013547_00001,Vendor creates invoice,2018-01-31 23:59:00,Service,True,NONE,244219.0
2000013547_00001,Vendor creates invoice,2018-02-28 23:59:00,Service,True,NONE,244219.0
2000013547_00001,Vendor creates invoice,2018-03-31 23:59:00,Service,True,NONE,244219.0
2000013548_00001,SRM: Created,2018-04-12 14:35:00,Service,True,batch_00,116.0
2000013548_00001,SRM: Document Completed,2018-04-12 16:36:00,Service,True,batch_00,116.0
2000013548_00001,SRM: In Transfer to Execution Syst.,2018-04-12 16:36:00,Service,True,batch_00,116.0
2000013549_00001,SRM: Created,2018-04-12 15:43:00,Service,True,batch_00,63011.0
2000013549_00001,SRM: Change was Transmitted,2018-04-12 17:43:00,Service,True,batch_00,63011.0
2000013549_00001,SRM: In Transfer to Execution Syst.,2018-04-12 17:43:00,Service,True,batch_00,63011.0
2000013550_00001,SRM: Created,2018-04-13 06:53:00,Standard,False,batch_00,47.0
2000013550_00001,SRM: Awaiting Approval,2018-04-13 08:53:00,Standard,False,batch_00,47.0
2000013550_00001,SRM: Complete,2018-04-13 08:53:00,Standard,False,batch_00,47.0
2000013550_00002,SRM: Created,2018-04-13 06:53:00,Standard,False,batch_00,9.0
2000013550_00002,SRM: In Transfer to Execution Syst.,2018-04-13 08:53:00,Standard,False,batch_00,9.0
2000013550_00002,SRM: Document Completed,2018-04-13 08:53:00,Standard,False,batch_00,9.0
2000013550_00003,SRM: Created,2018-04-13 06:53:00,Standard,False,batch_00,17.0
2000013550_00003,Create Purchase Order Item,2018-04-13 08:53:00,Standard,False,user_000,17.0
2000013550_00003,SRM: Change was Transmitted,2018-04-13 08:53:00,Standard,False,batch_00,17.0
2000013550_00004,SRM: Created,2018-04-13 06:53:00,Standard,False,batch_00,17.0
2000013550_00004,SRM: In Transfer to Execution Syst.,2018-04-13 08:53:00,Standard,False,batch_00,17.0
2000013550_00004,SRM: Change was Transmitted,2018-04-13 08:53:00,Standard,False,batch_00,17.0
2000013551_00001,SRM: Created,2018-04-13 08:43:00,Standard,False,batch_00,147.0
2000013551_00001,SRM: Complete,2018-04-13 10:43:00,Standard,False,batch_00,147.0
2000013551_00001,SRM: Awaiting Approval,2018-04-13 10:43:00,Standard,False,batch_00,147.0
2000013552_00001,Vendor creates invoice,2018-02-28 23:59:00,Service,True,NONE,428204.0
2000013552_00001,SRM: Created,2018-04-13 09:08:00,Service,True,batch_00,428204.0
2000013552_00001,SRM: Change was Transmitted,2018-04-13 11:08:00,Service,True,batch_00,428204.0
2000013553_00001,SRM: Created,2018-04-13 11:47:00,Service,True,batch_00,4529.0
2000013553_00001,SRM: Awaiting Approval,2018-04-13 13:47:00,Service,True,batch_00,4529.0
2000013553_00001,SRM: Change was Transmitted,2018-04-13 13:47:00,Service,True,batch_00,4529.0
2000013554_00001,SRM: Created,2018-04-13 11:47:00,Service,True,batch_00,6862.0
2000013554_00001,SRM: Created,2018-04-13 12:42:00,Service,True,user_014,6862.0
2000013554_00001,SRM: Ordered,2018-04-13 13:48:00,Service,True,batch_00,6862.0
2000013555_00001,Vendor creates invoice,2001-04-27 23:59:00,Service,True,NONE,15022.0
2000013555_00001,SRM: Created,2018-04-13 11:48:00,Service,True,batch_00,15022.0
2000013555_00001,SRM: Change was Transmitted,2018-04-13 13:48:00,Service,True,batch_00,15022.0
2000013556_00001,SRM: Created,2018-04-16 11:31:00,Standard,False,batch_00,18.0
2000013556_00001,SRM: In Transfer to Execution Syst.,2018-04-16 13:31:00,Standard,False,batch_00,18.0
2000013556_00001,Create Purchase Order Item,2018-04-16 13:31:00,Standard,False,user_000,18.0
2000013557_00001,SRM: Created,2018-04-16 11:25:00,Standard,False,batch_00,83.0
2000013557_00001,SRM: Ordered,2018-04-16 13:25:00,Standard,False,batch_00,83.0
2000013557_00001,Create Purchase Order Item,2018-04-16 13:25:00,Standard,False,user_000,83.0
2000013558_00001,Vendor creates invoice,2018-03-22 23:59:00,Standard,False,NONE,222.0
2000013558_00001,SRM: Created,2018-04-16 13:47:00,Standard,False,batch_00,222.0
2000013558_00001,SRM: Document Completed,2018-04-16 15:47:00,Standard,False,batch_00,222.0
2000013558_00002,Vendor creates invoice,2018-03-22 23:59:00,Standard,False,NONE,298.0
2000013558_00002,SRM: Created,2018-04-16 13:47:00,Standard,False,batch_00,298.0
2000013558_00002,SRM: In Transfer to Execution Syst.,2018-04-16 15:47:00,Standard,False,batch_00,298.0
2000013558_00003,Vendor creates invoice,2018-03-22 23:59:00,Standard,False,NONE,29.0
2000013558_00003,SRM: Created,2018-04-16 13:47:00,Standard,False,batch_00,29.0
2000013558_00003,SRM: Complete,2018-04-16 15:47:00,Standard,False,batch_00,29.0
2000013559_00001,SRM: Created,2018-04-16 14:52:00,Service,True,batch_00,687.0
2000013559_00001,SRM: Complete,2018-04-16 16:52:00,Service,True,batch_00,687.0
2000013559_00001,SRM: Awaiting Approval,2018-04-16 16:52:00,Service,True,batch_00,687.0
2000013560_00001,SRM: Created,2018-04-16 15:29:00,Service,True,batch_00,23625.0
2000013560_00001,SRM: Change was Transmitted,2018-04-16 17:29:00,Service,True,batch_00,23625.0
2000013560_00001,SRM: Complete,2018-04-16 17:29:00,Service,True,batch_00,23625.0
2000013561_00001,SRM: Created,2018-04-17 15:10:00,Service,True,batch_00,94553.0
2000013561_00001,SRM: Complete,2018-04-17 17:10:00,Service,True,batch_00,94553.0
2000013561_00001,SRM: Document Completed,2018-04-17 17:10:00,Service,True,batch_00,94553.0
2000013562_00001,SRM: Created,2018-04-18 07:02:00,Service,True,batch_00,6235.0
2000013562_00001,Create Purchase Order Item,2018-04-18 09:02:00,Service,True,user_000,6235.0
2000013562_00001,SRM: Document Completed,2018-04-18 09:02:00,Service,True,batch_00,6235.0
2000013563_00001,SRM: Created,2018-04-18 09:34:00,Service,True,batch_00,285.0
2000013563_00001,SRM: Change was Transmitted,2018-04-18 11:34:00,Service,True,batch_00,285.0
2000013563_00001,SRM: Complete,2018-04-18 11:34:00,Service,True,batch_00,285.0
2000013564_00001,SRM: Created,2018-04-19 05:35:00,Standard,False,batch_00,1420.0
2000013564_00001,Create Purchase Order Item,2018-04-19 07:35:00,Standard,False,user_000,1420.0
2000013564_00001,SRM: Change was Transmitted,2018-04-19 07:35:00,Standard,False,batch_00,1420.0
2000013565_00001,Vendor creates invoice,2018-04-18 23:59:00,Standard,False,NONE,129.0
2000013565_00001,SRM: Created,2018-04-19 11:16:00,Standard,False,batch_00,129.0
2000013565_00001,SRM: Change was Transmitted,2018-04-19 13:16:00,Standard,False,batch_00,129.0
2000013566_00001,Vendor creates invoice,2018-04-18 23:59:00,Standard,False,NONE,277.0
2000013566_00001,SRM: Created,2018-04-19 11:16:00,Standard,False,batch_00,277.0
2000013566_00001,SRM: Complete,2018-04-19 13:17:00,Standard,False,batch_00,277.0
2000013567_00001,SRM: Created,2018-04-19 13:25:00,Standard,False,batch_00,311.0
2000013567_00001,SRM: Change was Transmitted,2018-04-19 15:25:00,Standard,False,batch_00,311.0
2000013567_00001,SRM: Document Completed,2018-04-19 15:25:00,Standard,False,batch_00,311.0
2000013568_00001,SRM: Created,2018-04-19 14:11:00,Service,True,batch_00,268467.0
2000013568_00001,SRM: Complete,2018-04-19 16:11:00,Service,True,batch_00,268467.0
2000013568_00001,SRM: Document Completed,2018-04-19 16:11:00,Service,True,batch_00,268467.0
2000013569_00001,Vendor creates invoice,2018-03-26 23:59:00,Service,True,NONE,77076.0
2000013569_00001,SRM: Created,2018-04-19 14:51:00,Service,True,batch_00,77076.0
2000013569_00001,SRM: Ordered,2018-04-19 16:52:00,Service,True,batch_00,77076.0
2000013570_00001,Vendor creates debit memo,2018-03-05 23:59:00,Standard,False,NONE,433.0
2000013570_00001,Vendor creates invoice,2018-03-05 23:59:00,Standard,False,NONE,433.0
2000013570_00001,SRM: Created,2018-04-20 10:53:00,Standard,False,batch_00,433.0
2000013571_00001,SRM: Created,2018-04-20 10:53:00,Standard,False,batch_00,155.0
2000013571_00001,SRM: Awaiting Approval,2018-04-20 12:54:00,Standard,False,batch_00,155.0
2000013571_00001,SRM: Document Completed,2018-04-20 12:54:00,Standard,False,batch_00,155.0
2000013572_00001,SRM: Created,2018-04-23 07:12:00,Service,True,batch_00,1619.0
2000013572_00001,SRM: Complete,2018-04-23 09:12:00,Service,True,batch_00,1619.0
2000013572_00001,SRM: Awaiting Approval,2018-04-23 09:12:00,Service,True,batch_00,1619.0
2000013573_00001,SRM: Created,2018-04-23 07:12:00,Service,True,batch_00,1020.0
2000013573_00001,SRM: Document Completed,2018-04-23 09:12:00,Service,True,batch_00,1020.0
2000013573_00001,SRM: Complete,2018-04-23 09:12:00,Service,True,batch_00,1020.0
2000013574_00001,SRM: Created,2018-04-23 07:47:00,Service,True,batch_00,55578.0
2000013574_00001,SRM: Complete,2018-04-23 09:47:00,Service,True,batch_00,55578.0
2000013574_00001,SRM: Awaiting Approval,2018-04-23 09:47:00,Service,True,batch_00,55578.0
2000013575_00001,SRM: Created,2018-04-24 05:53:00,Standard,True,batch_00,75.0
2000013575_00001,SRM: Complete,2018-04-24 07:53:00,Standard,True,batch_00,75.0
2000013575_00001,SRM: In Transfer to Execution Syst.,2018-04-24 07:53:00,Standard,True,batch_00,75.0
2000013575_00002,SRM: Created,2018-04-24 05:53:00,Standard,True,batch_00,112.0
2000013575_00002,SRM: Complete,2018-04-24 07:53:00,Standard,True,batch_00,112.0
2000013575_00002,SRM: Ordered,2018-04-24 07:53:00,Standard,True,batch_00,112.0
2000013576_00001,SRM: Created,2018-04-24 08:11:00,Standard,False,batch_00,172.0
2000013576_00001,Create Purchase Order Item,2018-04-24 10:11:00,Standard,False,user_000,172.0
2000013576_00001,SRM: In Transfer to Execution Syst.,2018-04-24 10:11:00,Standard,False,batch_00,172.0
2000013576_00002,SRM: Created,2018-04-24 08:11:00,Standard,False,batch_00,127.0
2000013576_00002,Create Purchase Order Item,2018-04-24 10:11:00,Standard,False,user_000,127.0
2000013576_00002,SRM: In Transfer to Execution Syst.,2018-04-24 10:11:00,Standard,False,batch_00,127.0
2000013576_00003,SRM: Created,2018-04-24 08:11:00,Standard,False,batch_00,83.0
2000013576_00003,Create Purchase Order Item,2018-04-24 10:11:00,Standard,False,user_000,83.0
2000013576_00003,SRM: In Transfer to Execution Syst.,2018-04-24 10:11:00,Standard,False,batch_00,83.0
2000013577_00001,SRM: Created,2018-04-24 10:31:00,Standard,False,batch_00,228.0
2000013577_00001,SRM: Complete,2018-04-24 12:31:00,Standard,False,batch_00,228.0
2000013577_00001,SRM: Awaiting Approval,2018-04-24 12:31:00,Standard,False,batch_00,228.0
2000013578_00001,SRM: Created,2018-04-24 10:31:00,Standard,False,batch_00,441.0
2000013578_00001,SRM: Complete,2018-04-24 12:31:00,Standard,False,batch_00,441.0
2000013578_00001,SRM: Awaiting Approval,2018-04-24 12:31:00,Standard,False,batch_00,441.0
2000013578_00002,SRM: Created,2018-04-24 10:31:00,Standard,False,batch_00,441.0
2000013578_00002,SRM: Change was Transmitted,2018-04-24 12:31:00,Standard,False,batch_00,441.0
2000013578_00002,SRM: Complete,2018-04-24 12:31:00,Standard,False,batch_00,441.0
2000013579_00001,Vendor creates debit memo,2018-04-18 23:59:00,Service,True,NONE,1723.0
2000013579_00001,Vendor creates invoice,2018-04-18 23:59:00,Service,True,NONE,1723.0
2000013579_00001,SRM: Created,2018-04-24 12:49:00,Service,True,batch_00,1723.0
2000013580_00001,SRM: Created,2018-04-24 13:54:00,Service,True,batch_00,5196.0
2000013580_00001,Create Purchase Order Item,2018-04-24 15:55:00,Service,True,user_000,5196.0
2000013580_00001,SRM: In Transfer to Execution Syst.,2018-04-24 15:55:00,Service,True,batch_00,5196.0
2000013581_00001,SRM: Created,2018-04-24 14:05:00,Standard,False,batch_00,3150.0
2000013581_00001,SRM: Complete,2018-04-24 16:05:00,Standard,False,batch_00,3150.0
2000013581_00001,SRM: Awaiting Approval,2018-04-24 16:05:00,Standard,False,batch_00,3150.0
2000013582_00001,SRM: Created,2018-04-24 14:13:00,Standard,False,batch_00,1382.0
2000013582_00001,SRM: Change was Transmitted,2018-04-24 16:13:00,Standard,False,batch_00,1382.0
2000013582_00001,SRM: Complete,2018-04-24 16:13:00,Standard,False,batch_00,1382.0
2000013583_00001,SRM: Created,2018-04-24 14:07:00,Service,True,batch_00,11542.0
2000013583_00001,SRM: Change was Transmitted,2018-04-24 16:07:00,Service,True,batch_00,11542.0
2000013583_00001,SRM: Complete,2018-04-24 16:07:00,Service,True,batch_00,11542.0
2000013584_00001,SRM: Created,2018-04-24 14:07:00,Standard,False,batch_00,320.0
2000013584_00001,SRM: Awaiting Approval,2018-04-24 16:07:00,Standard,False,batch_00,320.0
2000013584_00001,SRM: In Transfer to Execution Syst.,2018-04-24 16:07:00,Standard,False,batch_00,320.0
2000013585_00001,SRM: Created,2018-04-24 14:32:00,Service,True,batch_00,39150.0
2000013585_00001,SRM: Ordered,2018-04-24 16:33:00,Service,True,batch_00,39150.0
2000013585_00001,SRM: Change was Transmitted,2018-04-24 16:33:00,Service,True,batch_00,39150.0
2000013586_00001,SRM: Created,2018-04-24 15:49:00,Service,True,batch_00,212.0
2000013586_00001,Create Purchase Order Item,2018-04-24 17:49:00,Service,True,user_000,212.0
2000013586_00001,SRM: Complete,2018-04-24 17:49:00,Service,True,batch_00,212.0
2000013587_00001,SRM: Created,2018-04-24 15:51:00,Standard,False,batch_00,935.0
2000013587_00001,SRM: Ordered,2018-04-24 17:51:00,Standard,False,batch_00,935.0
2000013587_00001,SRM: In Transfer to Execution Syst.,2018-04-24 17:51:00,Standard,False,batch_00,935.0
2000013588_00001,SRM: Created,2018-04-25 08:54:00,Service,True,batch_00,112398.0
2000013588_00001,Create Purchase Order Item,2018-04-25 10:55:00,Service,True,user_000,112398.0
2000013588_00001,SRM: Change was Transmitted,2018-04-25 10:55:00,Service,True,batch_00,112398.0
2000013589_00001,SRM: Created,2018-04-25 08:54:00,Service,True,batch_00,27173.0
2000013589_00001,Create Purchase Order Item,2018-04-25 10:55:00,Service,True,user_000,27173.0
2000013589_00001,SRM: Change was Transmitted,2018-04-25 10:55:00,Service,True,batch_00,27173.0
2000013590_00001,SRM: Created,2018-04-25 08:50:00,Standard,False,batch_00,1970.0
2000013590_00001,SRM: Awaiting Approval,2018-04-25 10:50:00,Standard,False,batch_00,1970.0
2000013590_00001,SRM: Complete,2018-04-25 10:50:00,Standard,False,batch_00,1970.0
2000013590_00002,SRM: Created,2018-04-25 08:50:00,Standard,False,batch_00,2940.0
2000013590_00002,SRM: Complete,2018-04-25 10:50:00,Standard,False,batch_00,2940.0
2000013590_00002,SRM: Awaiting Approval,2018-04-25 10:50:00,Standard,False,batch_00,2940.0
2000013591_00001,SRM: Created,2018-04-25 11:06:00,Service,True,batch_00,7923.0
2000013591_00001,SRM: Awaiting Approval,2018-04-25 13:06:00,Service,True,batch_00,7923.0
2000013591_00001,SRM: Change was Transmitted,2018-04-25 13:06:00,Service,True,batch_00,7923.0
2000013592_00001,SRM: Created,2018-04-25 13:54:00,Standard,True,batch_00,32.0
2000013592_00001,SRM: Document Completed,2018-04-25 15:54:00,Standard,True,batch_00,32.0
2000013592_00001,SRM: Change was Transmitted,2018-04-25 15:54:00,Standard,True,batch_00,32.0
2000013593_00001,SRM: Created,2018-04-25 13:54:00,Standard,False,batch_00,124.0
2000013593_00001,SRM: In Transfer to Execution Syst.,2018-04-25 15:54:00,Standard,False,batch_00,124.0
2000013593_00001,SRM: Ordered,2018-04-25 15:54:00,Standard,False,batch_00,124.0
2000013593_00002,SRM: Created,2018-04-25 13:54:00,Standard,False,batch_00,824.0
2000013593_00002,SRM: Complete,2018-04-25 15:54:00,Standard,False,batch_00,824.0
2000013593_00002,SRM: Awaiting Approval,2018-04-25 15:54:00,Standard,False,batch_00,824.0
2000013593_00003,SRM: Created,2018-04-25 13:54:00,Standard,False,batch_00,63.0
2000013593_00003,SRM: Ordered,2018-04-25 15:54:00,Standard,False,batch_00,63.0
2000013593_00003,SRM: In Transfer to Execution Syst.,2018-04-25 15:54:00,Standard,False,batch_00,63.0
2000013593_00004,SRM: Created,2018-04-25 13:54:00,Standard,False,batch_00,281.0
2000013593_00004,SRM: Ordered,2018-04-25 15:54:00,Standard,False,batch_00,281.0
2000013593_00004,SRM: Complete,2018-04-25 15:54:00,Standard,False,batch_00,281.0
2000013594_00001,SRM: Created,2018-04-25 17:30:00,Service,True,batch_00,15172.0
2000013594_00001,SRM: Awaiting Approval,2018-04-25 19:30:00,Service,True,batch_00,15172.0
2000013594_00001,SRM: In Transfer to Execution Syst.,2018-04-25 19:30:00,Service,True,batch_00,15172.0
2000013595_00001,SRM: Created,2018-04-25 17:31:00,Service,True,batch_00,18655.0
2000013595_00001,SRM: Ordered,2018-04-25 19:31:00,Service,True,batch_00,18655.0
2000013595_00001,SRM: Document Completed,2018-04-25 19:31:00,Service,True,batch_00,18655.0
2000013596_00001,SRM: Created,2018-04-26 07:51:00,Service,True,batch_00,13492.0
2000013596_00001,SRM: Change was Transmitted,2018-04-26 09:51:00,Service,True,batch_00,13492.0
2000013596_00001,SRM: Awaiting Approval,2018-04-26 09:51:00,Service,True,batch_00,13492.0
2000013597_00001,SRM: Created,2018-04-26 14:49:00,Standard,True,batch_00,47.0
2000013597_00001,SRM: In Transfer to Execution Syst.,2018-04-26 16:49:00,Standard,True,batch_00,47.0
2000013597_00001,SRM: Change was Transmitted,2018-04-26 16:49:00,Standard,True,batch_00,47.0
2000013598_00001,SRM: Created,2018-04-26 15:09:00,Service,True,batch_00,336.0
2000013598_00001,Create Purchase Order Item,2018-04-26 17:09:00,Service,True,user_000,336.0
2000013598_00001,SRM: Change was Transmitted,2018-04-26 17:09:00,Service,True,batch_00,336.0
2000013599_00001,SRM: Created,2018-04-26 15:09:00,Standard,False,batch_00,450.0
2000013599_00001,SRM: Awaiting Approval,2018-04-26 17:09:00,Standard,False,batch_00,450.0
2000013599_00001,SRM: Document Completed,2018-04-26 17:09:00,Standard,False,batch_00,450.0
2000013600_00001,Vendor creates invoice,2018-03-20 23:59:00,Service,True,NONE,1.882857e+06
2000013600_00001,SRM: Created,2018-04-26 16:21:00,Service,True,batch_00,1.882857e+06
2000013600_00001,Create Purchase Order Item,2018-04-26 18:21:00,Service,True,user_000,1.882857e+06
2000013601_00001,SRM: Created,2018-04-30 13:24:00,Service,True,batch_00,32216.0
2000013601_00001,SRM: Awaiting Approval,2018-04-30 15:24:00,Service,True,batch_00,32216.0
2000013601_00001,SRM: Change was Transmitted,2018-04-30 15:24:00,Service,True,batch_00,32216.0
2000013602_00001,SRM: Created,2018-04-30 15:35:00,Service,True,batch_00,606.0
2000013602_00001,SRM: Ordered,2018-04-30 17:35:00,Service,True,batch_00,606.0
2000013602_00001,SRM: Change was Transmitted,2018-04-30 17:35:00,Service,True,batch_00,606.0
2000013603_00001,SRM: Created,2018-04-30 15:37:00,Standard,False,batch_00,1662.0
2000013603_00001,Create Purchase Order Item,2018-04-30 17:37:00,Standard,False,user_000,1662.0
2000013603_00001,SRM: Complete,2018-04-30 17:37:00,Standard,False,batch_00,1662.0
2000013603_00002,SRM: Created,2018-04-30 15:37:00,Standard,False,batch_00,1953.0
2000013603_00002,Create Purchase Order Item,2018-04-30 17:37:00,Standard,False,user_000,1953.0
2000013603_00002,SRM: Change was Transmitted,2018-04-30 17:37:00,Standard,False,batch_00,1953.0
2000013603_00003,SRM: Created,2018-04-30 15:37:00,Standard,False,batch_00,374.0
2000013603_00003,Create Purchase Order Item,2018-04-30 17:37:00,Standard,False,user_000,374.0
2000013603_00003,SRM: Change was Transmitted,2018-04-30 17:37:00,Standard,False,batch_00,374.0
2000013604_00001,SRM: Created,2018-05-01 07:00:00,Service,True,batch_00,15839.0
2000013604_00001,SRM: Awaiting Approval,2018-05-01 09:00:00,Service,True,batch_00,15839.0
2000013604_00001,SRM: Complete,2018-05-01 09:00:00,Service,True,batch_00,15839.0
2000013605_00001,SRM: Created,2018-05-01 12:52:00,Service,True,batch_00,15893.0
2000013605_00001,SRM: Complete,2018-05-01 14:52:00,Service,True,batch_00,15893.0
2000013605_00001,SRM: Awaiting Approval,2018-05-01 14:52:00,Service,True,batch_00,15893.0
2000013606_00001,SRM: Created,2018-05-01 15:26:00,Service,True,batch_00,5872.0
2000013606_00001,SRM: In Transfer to Execution Syst.,2018-05-01 17:26:00,Service,True,batch_00,5872.0
2000013606_00001,Create Purchase Order Item,2018-05-01 17:26:00,Service,True,user_000,5872.0
2000013607_00001,SRM: Created,2018-05-02 05:34:00,Standard,False,batch_00,147.0
2000013607_00001,SRM: Awaiting Approval,2018-05-02 07:34:00,Standard,False,batch_00,147.0
2000013607_00001,SRM: Document Completed,2018-05-02 07:34:00,Standard,False,batch_00,147.0
2000013608_00001,SRM: Created,2018-05-03 06:20:00,Service,True,batch_00,1624.0
2000013608_00001,Create Purchase Order Item,2018-05-03 08:21:00,Service,True,user_000,1624.0
2000013608_00001,SRM: Change was Transmitted,2018-05-03 08:21:00,Service,True,batch_00,1624.0
2000013609_00001,SRM: Created,2018-05-03 06:04:00,Standard,False,batch_00,20.0
2000013609_00001,SRM: Ordered,2018-05-03 08:04:00,Standard,False,batch_00,20.0
2000013609_00001,SRM: Change was Transmitted,2018-05-03 08:04:00,Standard,False,batch_00,20.0
2000013609_00002,SRM: Created,2018-05-03 06:04:00,Standard,False,batch_00,13.0
2000013609_00002,SRM: Complete,2018-05-03 08:04:00,Standard,False,batch_00,13.0
2000013609_00002,SRM: Awaiting Approval,2018-05-03 08:04:00,Standard,False,batch_00,13.0
2000013609_00003,SRM: Created,2018-05-03 06:04:00,Standard,False,batch_00,6.0
2000013609_00003,SRM: Awaiting Approval,2018-05-03 08:04:00,Standard,False,batch_00,6.0
2000013609_00003,SRM: Complete,2018-05-03 08:04:00,Standard,False,batch_00,6.0
2000013609_00004,SRM: Created,2018-05-03 06:04:00,Standard,False,batch_00,61.0
2000013609_00004,Create Purchase Order Item,2018-05-03 08:04:00,Standard,False,user_000,61.0
2000013609_00004,SRM: Change was Transmitted,2018-05-03 08:04:00,Standard,False,batch_00,61.0
2000013609_00005,SRM: Created,2018-05-03 06:04:00,Standard,False,batch_00,11.0
2000013609_00005,Create Purchase Order Item,2018-05-03 08:04:00,Standard,False,user_000,11.0
2000013609_00005,SRM: Change was Transmitted,2018-05-03 08:04:00,Standard,False,batch_00,11.0
2000013609_00006,SRM: Created,2018-05-03 06:04:00,Standard,False,batch_00,8.0
2000013609_00006,Create Purchase Order Item,2018-05-03 08:04:00,Standard,False,user_000,8.0
2000013609_00006,SRM: Change was Transmitted,2018-05-03 08:04:00,Standard,False,batch_00,8.0
2000013609_00007,SRM: Created,2018-05-03 06:04:00,Standard,False,batch_00,8.0
2000013609_00007,Create Purchase Order Item,2018-05-03 08:04:00,Standard,False,user_000,8.0
2000013609_00007,SRM: Change was Transmitted,2018-05-03 08:04:00,Standard,False,batch_00,8.0
2000013610_00001,SRM: Created,2018-05-03 13:52:00,Standard,False,batch_00,155.0
2000013610_00001,SRM: Document Completed,2018-05-03 15:52:00,Standard,False,batch_00,155.0
2000013610_00001,SRM: Awaiting Approval,2018-05-03 15:52:00,Standard,False,batch_00,155.0
2000013611_00001,SRM: Created,2018-05-03 13:52:00,Service,True,batch_00,20784.0
2000013611_00001,SRM: Complete,2018-05-03 15:52:00,Service,True,batch_00,20784.0
2000013611_00001,SRM: Awaiting Approval,2018-05-03 15:52:00,Service,True,batch_00,20784.0
2000013612_00001,SRM: Created,2018-05-03 14:14:00,Standard,False,batch_00,95.0
2000013612_00001,SRM: Awaiting Approval,2018-05-03 16:15:00,Standard,False,batch_00,95.0
2000013612_00001,SRM: Complete,2018-05-03 16:15:00,Standard,False,batch_00,95.0
2000013612_00002,SRM: Created,2018-05-03 14:14:00,Standard,False,batch_00,0.0
2000013612_00002,Create Purchase Order Item,2018-05-03 16:15:00,Standard,False,user_000,0.0
2000013612_00002,SRM: Change was Transmitted,2018-05-03 16:15:00,Standard,False,batch_00,0.0
2000013612_00003,SRM: Created,2018-05-03 14:14:00,Standard,False,batch_00,0.0
2000013612_00003,SRM: Complete,2018-05-03 16:15:00,Standard,False,batch_00,0.0
2000013612_00003,SRM: Change was Transmitted,2018-05-03 16:15:00,Standard,False,batch_00,0.0
2000013613_00001,SRM: Created,2018-05-03 13:52:00,Standard,False,batch_00,433.0
2000013613_00001,SRM: Complete,2018-05-03 15:53:00,Standard,False,batch_00,433.0
2000013613_00001,SRM: Awaiting Approval,2018-05-03 15:53:00,Standard,False,batch_00,433.0
2000013614_00001,SRM: Created,2018-05-03 14:15:00,Standard,False,batch_00,179.0
2000013614_00001,SRM: In Transfer to Execution Syst.,2018-05-03 16:15:00,Standard,False,batch_00,179.0
2000013614_00001,SRM: Document Completed,2018-05-03 16:15:00,Standard,False,batch_00,179.0
2000013614_00002,SRM: Created,2018-05-03 14:15:00,Standard,False,batch_00,526.0
2000013614_00002,SRM: Ordered,2018-05-03 16:15:00,Standard,False,batch_00,526.0
2000013614_00002,SRM: Change was Transmitted,2018-05-03 16:15:00,Standard,False,batch_00,526.0
2000013614_00003,SRM: Created,2018-05-03 14:15:00,Standard,False,batch_00,938.0
2000013614_00003,SRM: Change was Transmitted,2018-05-03 16:15:00,Standard,False,batch_00,938.0
2000013614_00003,SRM: Ordered,2018-05-03 16:15:00,Standard,False,batch_00,938.0
2000013615_00001,SRM: Created,2018-05-03 16:16:00,Service,True,batch_00,301376.0
2000013615_00001,SRM: Document Completed,2018-05-03 18:16:00,Service,True,batch_00,301376.0
2000013615_00001,SRM: In Transfer to Execution Syst.,2018-05-03 18:16:00,Service,True,batch_00,301376.0
2000013616_00001,SRM: Created,2018-05-04 07:48:00,Standard,False,batch_00,71.0
2000013616_00001,SRM: In Transfer to Execution Syst.,2018-05-04 09:49:00,Standard,False,batch_00,71.0
2000013616_00001,Create Purchase Order Item,2018-05-04 09:49:00,Standard,False,user_000,71.0
2000013616_00002,SRM: Created,2018-05-04 07:48:00,Standard,False,batch_00,285.0
2000013616_00002,SRM: Ordered,2018-05-04 09:49:00,Standard,False,batch_00,285.0
2000013616_00002,SRM: In Transfer to Execution Syst.,2018-05-04 09:49:00,Standard,False,batch_00,285.0
2000013616_00003,SRM: Created,2018-05-04 07:48:00,Standard,False,batch_00,285.0
2000013616_00003,SRM: In Transfer to Execution Syst.,2018-05-04 09:49:00,Standard,False,batch_00,285.0
2000013616_00003,Create Purchase Order Item,2018-05-04 09:49:00,Standard,False,user_000,285.0
2000013617_00001,SRM: Created,2018-05-04 07:49:00,Standard,False,batch_00,20.0
2000013617_00001,Create Purchase Order Item,2018-05-04 09:49:00,Standard,False,user_000,20.0
2000013617_00001,SRM: Complete,2018-05-04 09:49:00,Standard,False,batch_00,20.0
2000013617_00002,SRM: Created,2018-05-04 07:49:00,Standard,False,batch_00,32.0
2000013617_00002,Create Purchase Order Item,2018-05-04 09:49:00,Standard,False,user_000,32.0
2000013617_00002,SRM: Change was Transmitted,2018-05-04 09:49:00,Standard,False,batch_00,32.0
2000013617_00003,SRM: Created,2018-05-04 07:49:00,Standard,False,batch_00,22.0
2000013617_00003,SRM: Complete,2018-05-04 09:49:00,Standard,False,batch_00,22.0
2000013617_00003,SRM: Awaiting Approval,2018-05-04 09:49:00,Standard,False,batch_00,22.0
2000013617_00004,SRM: Created,2018-05-04 07:49:00,Standard,False,batch_00,33.0
2000013617_00004,SRM: Ordered,2018-05-04 09:49:00,Standard,False,batch_00,33.0
2000013617_00004,SRM: In Transfer to Execution Syst.,2018-05-04 09:49:00,Standard,False,batch_00,33.0
2000013618_00001,SRM: Created,2018-05-04 09:00:00,Standard,False,batch_00,155.0
2000013618_00001,SRM: Change was Transmitted,2018-05-04 11:00:00,Standard,False,batch_00,155.0
2000013618_00001,SRM: Complete,2018-05-04 11:00:00,Standard,False,batch_00,155.0
2000013619_00001,SRM: Created,2018-05-04 10:40:00,Standard,False,batch_00,226.0
2000013619_00001,SRM: Awaiting Approval,2018-05-04 12:40:00,Standard,False,batch_00,226.0
2000013619_00001,SRM: Document Completed,2018-05-04 12:40:00,Standard,False,batch_00,226.0
2000013620_00001,SRM: Created,2018-05-04 11:04:00,Service,True,batch_00,18030.0
2000013620_00001,SRM: Complete,2018-05-04 13:04:00,Service,True,batch_00,18030.0
2000013620_00001,SRM: Document Completed,2018-05-04 13:04:00,Service,True,batch_00,18030.0
2000013621_00001,SRM: Created,2018-05-04 11:23:00,Service,True,batch_00,91890.0
2000013621_00001,SRM: Ordered,2018-05-04 13:23:00,Service,True,batch_00,91890.0
2000013621_00001,SRM: In Transfer to Execution Syst.,2018-05-04 13:23:00,Service,True,batch_00,91890.0
2000013622_00001,SRM: Created,2018-05-04 12:50:00,Service,True,batch_00,129903.0
2000013622_00001,Create Purchase Order Item,2018-05-04 14:51:00,Service,True,user_000,129903.0
2000013622_00001,SRM: Complete,2018-05-04 14:51:00,Service,True,batch_00,129903.0
2000013623_00001,SRM: Created,2018-05-04 12:51:00,Service,True,batch_00,44167.0
2000013623_00001,SRM: Ordered,2018-05-04 14:51:00,Service,True,batch_00,44167.0
2000013623_00001,Create Purchase Order Item,2018-05-04 14:51:00,Service,True,user_000,44167.0
2000013624_00001,SRM: Created,2018-05-06 11:41:00,Standard,False,batch_00,320.0
2000013624_00001,SRM: Change was Transmitted,2018-05-06 13:41:00,Standard,False,batch_00,320.0
2000013624_00001,SRM: Document Completed,2018-05-06 13:41:00,Standard,False,batch_00,320.0
2000013625_00001,Vendor creates debit memo,2018-05-04 23:59:00,Service,True,NONE,446.0
2000013625_00001,Vendor creates invoice,2018-05-04 23:59:00,Service,True,NONE,446.0
2000013625_00001,SRM: Created,2018-05-07 06:38:00,Service,True,batch_00,446.0
2000013626_00001,SRM: Created,2018-05-07 15:06:00,Service,True,batch_00,575.0
2000013626_00001,SRM: In Transfer to Execution Syst.,2018-05-07 17:06:00,Service,True,batch_00,575.0
2000013626_00001,SRM: Ordered,2018-05-07 17:06:00,Service,True,batch_00,575.0
2000013627_00001,SRM: Created,2018-05-09 11:49:00,Standard,False,batch_00,155.0
2000013627_00001,SRM: Complete,2018-05-09 13:49:00,Standard,False,batch_00,155.0
2000013627_00001,SRM: Awaiting Approval,2018-05-09 13:49:00,Standard,False,batch_00,155.0
2000013628_00001,SRM: Created,2018-05-09 11:50:00,Standard,False,batch_00,155.0
2000013628_00001,SRM: Document Completed,2018-05-09 13:50:00,Standard,False,batch_00,155.0
2000013628_00001,SRM: Complete,2018-05-09 13:50:00,Standard,False,batch_00,155.0
2000013629_00001,SRM: Created,2018-05-09 11:49:00,Standard,False,batch_00,155.0
2000013629_00001,SRM: Change was Transmitted,2018-05-09 13:49:00,Standard,False,batch_00,155.0
2000013629_00001,SRM: Complete,2018-05-09 13:49:00,Standard,False,batch_00,155.0
2000013630_00001,SRM: Created,2018-05-09 12:08:00,Standard,True,batch_00,519.0
2000013630_00001,SRM: In Transfer to Execution Syst.,2018-05-09 14:08:00,Standard,True,batch_00,519.0
2000013630_00001,SRM: Ordered,2018-05-09 14:08:00,Standard,True,batch_00,519.0
2000013631_00001,SRM: Created,2018-05-09 12:33:00,Service,True,batch_00,389.0
2000013631_00001,SRM: Complete,2018-05-09 14:33:00,Service,True,batch_00,389.0
2000013631_00001,SRM: Document Completed,2018-05-09 14:33:00,Service,True,batch_00,389.0
2000013632_00001,SRM: Created,2018-05-09 12:34:00,Standard,True,batch_00,121.0
2000013632_00001,Create Purchase Order Item,2018-05-09 14:34:00,Standard,True,user_000,121.0
2000013632_00001,SRM: Awaiting Approval,2018-05-09 14:34:00,Standard,True,batch_00,121.0
2000013633_00001,SRM: Created,2018-05-13 18:16:00,Service,True,batch_00,18885.0
2000013633_00001,SRM: Complete,2018-05-13 20:16:00,Service,True,batch_00,18885.0
2000013633_00001,SRM: Change was Transmitted,2018-05-13 20:16:00,Service,True,batch_00,18885.0
2000013634_00001,SRM: Created,2018-05-14 10:48:00,Standard,False,batch_00,102.0
2000013634_00001,SRM: In Transfer to Execution Syst.,2018-05-14 12:48:00,Standard,False,batch_00,102.0
2000013634_00001,SRM: Change was Transmitted,2018-05-14 12:48:00,Standard,False,batch_00,102.0
2000013634_00002,SRM: Created,2018-05-14 10:48:00,Standard,False,batch_00,6.0
2000013634_00002,SRM: Awaiting Approval,2018-05-14 12:48:00,Standard,False,batch_00,6.0
2000013634_00002,SRM: Complete,2018-05-14 12:48:00,Standard,False,batch_00,6.0
2000013635_00001,SRM: Created,2018-05-14 11:40:00,Service,True,batch_00,276.0
2000013635_00001,SRM: Document Completed,2018-05-14 13:40:00,Service,True,batch_00,276.0
2000013635_00001,SRM: In Transfer to Execution Syst.,2018-05-14 13:40:00,Service,True,batch_00,276.0
2000013636_00001,SRM: Created,2018-05-14 12:54:00,Service,True,batch_00,777.0
2000013636_00001,SRM: Complete,2018-05-14 14:55:00,Service,True,batch_00,777.0
2000013636_00001,SRM: Ordered,2018-05-14 14:55:00,Service,True,batch_00,777.0
2000013637_00001,SRM: Created,2018-05-15 11:30:00,Service,True,batch_00,17221.0
2000013637_00001,SRM: Awaiting Approval,2018-05-15 13:30:00,Service,True,batch_00,17221.0
2000013637_00001,SRM: Document Completed,2018-05-15 13:30:00,Service,True,batch_00,17221.0
2000013638_00001,SRM: Created,2018-05-16 06:59:00,Service,True,batch_00,17320.0
2000013638_00001,SRM: In Transfer to Execution Syst.,2018-05-16 08:59:00,Service,True,batch_00,17320.0
2000013638_00001,SRM: Ordered,2018-05-16 08:59:00,Service,True,batch_00,17320.0
2000013639_00001,SRM: Created,2018-05-16 07:38:00,Standard,False,batch_00,166.0
2000013639_00001,SRM: Awaiting Approval,2018-05-16 09:38:00,Standard,False,batch_00,166.0
2000013639_00001,SRM: Ordered,2018-05-16 09:38:00,Standard,False,batch_00,166.0
2000013640_00001,SRM: Created,2018-05-16 07:38:00,Standard,False,batch_00,267.0
2000013640_00001,SRM: Ordered,2018-05-16 09:38:00,Standard,False,batch_00,267.0
2000013640_00001,SRM: Change was Transmitted,2018-05-16 09:38:00,Standard,False,batch_00,267.0
2000013641_00001,SRM: Created,2018-05-16 07:38:00,Standard,False,batch_00,47.0
2000013641_00001,SRM: Complete,2018-05-16 09:38:00,Standard,False,batch_00,47.0
2000013641_00001,SRM: Change was Transmitted,2018-05-16 09:38:00,Standard,False,batch_00,47.0
2000013641_00002,SRM: Created,2018-05-16 07:38:00,Standard,False,batch_00,4.0
2000013641_00002,Create Purchase Order Item,2018-05-16 09:38:00,Standard,False,user_000,4.0
2000013641_00002,SRM: Complete,2018-05-16 09:38:00,Standard,False,batch_00,4.0
2000013641_00003,SRM: Created,2018-05-16 07:38:00,Standard,False,batch_00,278.0
2000013641_00003,SRM: Change was Transmitted,2018-05-16 09:38:00,Standard,False,batch_00,278.0
2000013641_00003,SRM: Complete,2018-05-16 09:38:00,Standard,False,batch_00,278.0
2000013642_00001,SRM: Created,2018-05-16 12:48:00,Standard,False,batch_00,124.0
2000013642_00001,Create Purchase Order Item,2018-05-16 14:49:00,Standard,False,user_000,124.0
2000013642_00001,SRM: Document Completed,2018-05-16 14:49:00,Standard,False,batch_00,124.0
2000013642_00002,SRM: Created,2018-05-16 12:48:00,Standard,False,batch_00,36.0
2000013642_00002,SRM: Change was Transmitted,2018-05-16 14:49:00,Standard,False,batch_00,36.0
2000013642_00002,SRM: Awaiting Approval,2018-05-16 14:49:00,Standard,False,batch_00,36.0
2000013642_00003,SRM: Created,2018-05-16 12:48:00,Standard,False,batch_00,46.0
2000013642_00003,SRM: In Transfer to Execution Syst.,2018-05-16 14:49:00,Standard,False,batch_00,46.0
2000013642_00003,SRM: Awaiting Approval,2018-05-16 14:49:00,Standard,False,batch_00,46.0
2000013642_00004,SRM: Created,2018-05-16 12:48:00,Standard,False,batch_00,43.0
2000013642_00004,SRM: Complete,2018-05-16 14:49:00,Standard,False,batch_00,43.0
2000013642_00004,SRM: Awaiting Approval,2018-05-16 14:49:00,Standard,False,batch_00,43.0
2000013642_00005,SRM: Created,2018-05-16 12:48:00,Standard,False,batch_00,11.0
2000013642_00005,SRM: In Transfer to Execution Syst.,2018-05-16 14:49:00,Standard,False,batch_00,11.0
2000013642_00005,SRM: Ordered,2018-05-16 14:49:00,Standard,False,batch_00,11.0
2000013643_00001,SRM: Created,2018-05-16 15:03:00,Service,True,batch_00,10248.0
2000013643_00001,SRM: Document Completed,2018-05-16 17:03:00,Service,True,batch_00,10248.0
2000013643_00001,SRM: In Transfer to Execution Syst.,2018-05-16 17:03:00,Service,True,batch_00,10248.0
2000013644_00001,SRM: Created,2018-05-17 06:16:00,Standard,False,batch_00,124.0
2000013644_00001,SRM: Complete,2018-05-17 08:17:00,Standard,False,batch_00,124.0
2000013644_00001,SRM: Awaiting Approval,2018-05-17 08:17:00,Standard,False,batch_00,124.0
2000013644_00002,SRM: Created,2018-05-17 06:16:00,Standard,False,batch_00,117.0
2000013644_00002,SRM: Awaiting Approval,2018-05-17 08:17:00,Standard,False,batch_00,117.0
2000013644_00002,SRM: Document Completed,2018-05-17 08:17:00,Standard,False,batch_00,117.0
2000013645_00001,SRM: Created,2018-05-17 06:16:00,Standard,False,batch_00,133.0
2000013645_00001,Create Purchase Order Item,2018-05-17 08:17:00,Standard,False,user_000,133.0
2000013645_00001,SRM: Change was Transmitted,2018-05-17 08:17:00,Standard,False,batch_00,133.0
2000013645_00002,SRM: Created,2018-05-17 06:16:00,Standard,False,batch_00,107.0
2000013645_00002,Create Purchase Order Item,2018-05-17 08:17:00,Standard,False,user_000,107.0
2000013645_00002,SRM: Change was Transmitted,2018-05-17 08:17:00,Standard,False,batch_00,107.0
2000013646_00001,SRM: Created,2018-05-17 07:56:00,Standard,False,batch_00,173.0
2000013646_00001,SRM: Awaiting Approval,2018-05-17 09:56:00,Standard,False,batch_00,173.0
2000013646_00001,SRM: Document Completed,2018-05-17 09:56:00,Standard,False,batch_00,173.0
2000013646_00002,SRM: Created,2018-05-17 07:56:00,Standard,False,batch_00,63.0
2000013646_00002,SRM: Complete,2018-05-17 09:56:00,Standard,False,batch_00,63.0
2000013646_00002,SRM: Awaiting Approval,2018-05-17 09:56:00,Standard,False,batch_00,63.0
2000013647_00001,SRM: Created,2018-05-17 15:10:00,Standard,True,batch_00,134.0
2000013647_00001,Create Purchase Order Item,2018-05-17 17:10:00,Standard,True,user_000,134.0
2000013647_00001,SRM: In Transfer to Execution Syst.,2018-05-17 17:10:00,Standard,True,batch_00,134.0
2000013647_00002,SRM: Created,2018-05-17 15:10:00,Standard,True,batch_00,123.0
2000013647_00002,Create Purchase Order Item,2018-05-17 17:10:00,Standard,True,user_000,123.0
2000013647_00002,SRM: In Transfer to Execution Syst.,2018-05-17 17:10:00,Standard,True,batch_00,123.0
2000013647_00003,SRM: Created,2018-05-17 15:10:00,Standard,True,batch_00,561.0
2000013647_00003,SRM: Complete,2018-05-17 17:10:00,Standard,True,batch_00,561.0
2000013647_00003,Create Purchase Order Item,2018-05-17 17:10:00,Standard,True,user_000,561.0
2000013648_00001,SRM: Created,2018-05-17 15:10:00,Standard,True,batch_00,108.0
2000013648_00001,SRM: Document Completed,2018-05-17 17:10:00,Standard,True,batch_00,108.0
2000013648_00001,SRM: Awaiting Approval,2018-05-17 17:10:00,Standard,True,batch_00,108.0
2000013649_00001,SRM: Created,2018-05-17 15:10:00,Service,True,batch_00,232.0
2000013649_00001,SRM: Complete,2018-05-17 17:11:00,Service,True,batch_00,232.0
2000013649_00001,SRM: Awaiting Approval,2018-05-17 17:11:00,Service,True,batch_00,232.0
2000013650_00001,SRM: Created,2018-05-17 15:13:00,Standard,False,batch_00,232.0
2000013650_00001,SRM: Complete,2018-05-17 17:13:00,Standard,False,batch_00,232.0
2000013650_00001,Create Purchase Order Item,2018-05-17 17:13:00,Standard,False,user_000,232.0
2000013650_00002,SRM: Created,2018-05-17 15:13:00,Standard,False,batch_00,26.0
2000013650_00002,Create Purchase Order Item,2018-05-17 17:13:00,Standard,False,user_000,26.0
2000013650_00002,SRM: Ordered,2018-05-17 17:13:00,Standard,False,batch_00,26.0
2000013651_00001,SRM: Created,2018-05-18 07:48:00,Standard,False,batch_00,311.0
2000013651_00001,SRM: Awaiting Approval,2018-05-18 09:49:00,Standard,False,batch_00,311.0
2000013651_00001,SRM: Ordered,2018-05-18 09:49:00,Standard,False,batch_00,311.0
2000013652_00001,SRM: Created,2018-05-18 12:50:00,Service,True,batch_00,19673.0
2000013652_00001,SRM: Document Completed,2018-05-18 14:51:00,Service,True,batch_00,19673.0
2000013652_00001,SRM: Change was Transmitted,2018-05-18 14:51:00,Service,True,batch_00,19673.0
2000013653_00001,SRM: Created,2018-05-18 14:13:00,Standard,True,batch_00,179.0
2000013653_00001,SRM: Document Completed,2018-05-18 16:13:00,Standard,True,batch_00,179.0
2000013653_00001,SRM: Awaiting Approval,2018-05-18 16:13:00,Standard,True,batch_00,179.0
2000013654_00001,SRM: Created,2018-05-22 17:18:00,Standard,True,batch_00,265.0
2000013654_00001,Create Purchase Order Item,2018-05-22 19:18:00,Standard,True,user_000,265.0
2000013654_00001,SRM: Change was Transmitted,2018-05-22 19:18:00,Standard,True,batch_00,265.0
2000013655_00001,SRM: Created,2018-05-23 15:28:00,Standard,False,batch_00,1034.0
2000013655_00001,SRM: Ordered,2018-05-23 17:29:00,Standard,False,batch_00,1034.0
2000013655_00001,Create Purchase Order Item,2018-05-23 17:29:00,Standard,False,user_000,1034.0
2000013656_00001,SRM: Created,2018-05-23 15:28:00,Standard,False,batch_00,1034.0
2000013656_00001,SRM: Awaiting Approval,2018-05-23 17:28:00,Standard,False,batch_00,1034.0
2000013656_00001,SRM: Document Completed,2018-05-23 17:28:00,Standard,False,batch_00,1034.0
2000013657_00001,Vendor creates invoice,2018-03-31 23:59:00,Service,True,NONE,19782.0
2000013657_00001,SRM: Created,2018-05-24 09:24:00,Service,True,batch_00,19782.0
2000013657_00001,SRM: Document Completed,2018-05-24 11:26:00,Service,True,batch_00,19782.0
2000013658_00001,SRM: Created,2018-05-24 10:05:00,Service,True,batch_00,88202.0
2000013658_00001,SRM: Ordered,2018-05-24 12:06:00,Service,True,batch_00,88202.0
2000013658_00001,SRM: Complete,2018-05-24 12:06:00,Service,True,batch_00,88202.0
2000013659_00001,SRM: Created,2018-05-24 12:19:00,Service,True,batch_00,12124.0
2000013659_00001,SRM: Document Completed,2018-05-24 14:19:00,Service,True,batch_00,12124.0
2000013659_00001,Create Purchase Order Item,2018-05-24 14:19:00,Service,True,user_000,12124.0
2000013660_00001,SRM: Created,2018-05-24 11:39:00,Service,True,batch_00,29335.0
2000013660_00001,SRM: Awaiting Approval,2018-05-24 13:39:00,Service,True,batch_00,29335.0
2000013660_00001,SRM: Document Completed,2018-05-24 13:39:00,Service,True,batch_00,29335.0
2000013661_00001,SRM: Created,2018-05-24 14:05:00,Standard,False,batch_00,24.0
2000013661_00001,SRM: Document Completed,2018-05-24 16:05:00,Standard,False,batch_00,24.0
2000013661_00001,SRM: Awaiting Approval,2018-05-24 16:05:00,Standard,False,batch_00,24.0
2000013662_00001,SRM: Created,2018-05-24 14:52:00,Standard,False,batch_00,779.0
2000013662_00001,SRM: Document Completed,2018-05-24 16:52:00,Standard,False,batch_00,779.0
2000013662_00001,SRM: Complete,2018-05-24 16:52:00,Standard,False,batch_00,779.0
2000013663_00001,SRM: Created,2018-05-24 19:16:00,Service,True,batch_00,995.0
2000013663_00001,SRM: Ordered,2018-05-24 21:16:00,Service,True,batch_00,995.0
2000013663_00001,SRM: Document Completed,2018-05-24 21:16:00,Service,True,batch_00,995.0
2000013664_00001,SRM: Created,2018-05-25 06:48:00,Service,True,batch_00,302.0
2000013664_00001,SRM: Change was Transmitted,2018-05-25 08:49:00,Service,True,batch_00,302.0
2000013664_00001,SRM: Document Completed,2018-05-25 08:49:00,Service,True,batch_00,302.0
2000013665_00001,Vendor creates invoice,2018-05-18 23:59:00,Standard,False,NONE,1034.0
2000013665_00001,SRM: Created,2018-05-25 08:11:00,Standard,False,batch_00,1034.0
2000013665_00001,SRM: Complete,2018-05-25 10:11:00,Standard,False,batch_00,1034.0
2000013666_00001,Vendor creates invoice,2018-05-22 23:59:00,Standard,False,NONE,1034.0
2000013666_00001,SRM: Created,2018-05-25 08:11:00,Standard,False,batch_00,1034.0
2000013666_00001,SRM: Complete,2018-05-25 10:11:00,Standard,False,batch_00,1034.0
2000013667_00001,SRM: Created,2018-05-25 09:09:00,Service,True,batch_00,3072.0
2000013667_00001,SRM: Change was Transmitted,2018-05-25 11:10:00,Service,True,batch_00,3072.0
2000013667_00001,SRM: In Transfer to Execution Syst.,2018-05-25 11:10:00,Service,True,batch_00,3072.0
2000013668_00001,SRM: Created,2018-05-28 07:21:00,Standard,True,batch_00,130.0
2000013668_00001,SRM: Complete,2018-05-28 09:21:00,Standard,True,batch_00,130.0
2000013668_00001,SRM: Awaiting Approval,2018-05-28 09:21:00,Standard,True,batch_00,130.0
2000013668_00002,SRM: Created,2018-05-28 07:21:00,Standard,True,batch_00,204.0
2000013668_00002,Create Purchase Order Item,2018-05-28 09:21:00,Standard,True,user_000,204.0
2000013668_00002,SRM: Change was Transmitted,2018-05-28 09:21:00,Standard,True,batch_00,204.0
2000013669_00001,SRM: Created,2018-05-28 07:11:00,Service,True,batch_00,24802.0
2000013669_00001,SRM: Document Completed,2018-05-28 09:11:00,Service,True,batch_00,24802.0
2000013669_00001,SRM: In Transfer to Execution Syst.,2018-05-28 09:11:00,Service,True,batch_00,24802.0
2000013670_00001,SRM: Created,2018-05-28 09:59:00,Standard,False,batch_00,433.0
2000013670_00001,SRM: Awaiting Approval,2018-05-28 11:59:00,Standard,False,batch_00,433.0
2000013670_00001,SRM: Document Completed,2018-05-28 11:59:00,Standard,False,batch_00,433.0
2000013671_00001,Vendor creates invoice,2018-02-22 23:59:00,Service,True,NONE,1114.0
2000013671_00001,SRM: Created,2018-05-28 12:57:00,Service,True,batch_00,1114.0
2000013671_00001,Create Purchase Order Item,2018-05-28 14:57:00,Service,True,user_000,1114.0
2000013672_00001,SRM: Created,2018-05-29 16:45:00,Standard,True,batch_00,38.0
2000013672_00001,SRM: Change was Transmitted,2018-05-29 18:45:00,Standard,True,batch_00,38.0
2000013672_00001,Create Purchase Order Item,2018-05-29 18:45:00,Standard,True,user_000,38.0
2000013673_00001,SRM: Created,2018-05-30 05:53:00,Service,True,batch_00,13112.0
2000013673_00001,SRM: Document Completed,2018-05-30 07:53:00,Service,True,batch_00,13112.0
2000013673_00001,SRM: Awaiting Approval,2018-05-30 07:53:00,Service,True,batch_00,13112.0
2000013674_00001,SRM: Created,2018-05-30 12:59:00,Standard,False,batch_00,26.0
2000013674_00001,SRM: Awaiting Approval,2018-05-30 15:00:00,Standard,False,batch_00,26.0
2000013674_00001,SRM: Document Completed,2018-05-30 15:00:00,Standard,False,batch_00,26.0
2000013674_00002,SRM: Created,2018-05-30 12:59:00,Standard,False,batch_00,77.0
2000013674_00002,Create Purchase Order Item,2018-05-30 15:00:00,Standard,False,user_000,77.0
2000013674_00002,SRM: Change was Transmitted,2018-05-30 15:00:00,Standard,False,batch_00,77.0
2000013675_00001,SRM: Created,2018-05-31 09:14:00,Service,True,batch_00,13674.0
2000013675_00001,Create Purchase Order Item,2018-05-31 11:15:00,Service,True,user_000,13674.0
2000013675_00001,SRM: Ordered,2018-05-31 11:15:00,Service,True,batch_00,13674.0
2000013676_00001,Vendor creates invoice,2018-05-10 23:59:00,Service,True,NONE,5196.0
2000013676_00001,SRM: Created,2018-05-31 14:47:00,Service,True,batch_00,5196.0
2000013676_00001,SRM: Ordered,2018-05-31 16:48:00,Service,True,batch_00,5196.0
2000013677_00001,SRM: Created,2018-05-31 15:14:00,Service,True,batch_00,124409.0
2000013677_00001,SRM: Awaiting Approval,2018-05-31 17:14:00,Service,True,batch_00,124409.0
2000013677_00001,SRM: Complete,2018-05-31 17:14:00,Service,True,batch_00,124409.0
2000013678_00001,SRM: Created,2018-06-01 10:24:00,Standard,False,batch_00,41.0
2000013678_00001,SRM: Awaiting Approval,2018-06-01 12:24:00,Standard,False,batch_00,41.0
2000013678_00001,SRM: Document Completed,2018-06-01 12:24:00,Standard,False,batch_00,41.0
2000013678_00002,SRM: Created,2018-06-01 10:24:00,Standard,False,batch_00,68.0
2000013678_00002,SRM: Document Completed,2018-06-01 12:24:00,Standard,False,batch_00,68.0
2000013678_00002,SRM: Awaiting Approval,2018-06-01 12:24:00,Standard,False,batch_00,68.0
2000033448_00001,SRM: Created,2018-06-04 06:38:00,Service,True,batch_00,5327.0
2000033448_00001,Create Purchase Order Item,2018-06-04 08:38:00,Service,True,user_000,5327.0
2000033448_00001,SRM: Change was Transmitted,2018-06-04 08:38:00,Service,True,batch_00,5327.0
2000033449_00001,SRM: Created,2018-06-04 06:38:00,Service,True,batch_00,9114.0
2000033449_00001,SRM: Document Completed,2018-06-04 08:38:00,Service,True,batch_00,9114.0
2000033449_00001,SRM: In Transfer to Execution Syst.,2018-06-04 08:38:00,Service,True,batch_00,9114.0
2000033450_00001,SRM: Created,2018-06-04 14:01:00,Service,True,batch_00,7060.0
2000033450_00001,SRM: In Transfer to Execution Syst.,2018-06-04 16:01:00,Service,True,batch_00,7060.0
2000033450_00001,Create Purchase Order Item,2018-06-04 16:01:00,Service,True,user_000,7060.0
2000033451_00001,SRM: Created,2018-06-05 10:10:00,Service,True,batch_00,3117.0
2000033451_00001,SRM: Awaiting Approval,2018-06-05 12:10:00,Service,True,batch_00,3117.0
2000033451_00001,SRM: Complete,2018-06-05 12:10:00,Service,True,batch_00,3117.0
2000033452_00001,SRM: Created,2018-06-05 11:29:00,Service,True,batch_00,8641.0
2000033452_00001,SRM: In Transfer to Execution Syst.,2018-06-05 13:30:00,Service,True,batch_00,8641.0
2000033452_00001,SRM: Ordered,2018-06-05 13:30:00,Service,True,batch_00,8641.0
2000033453_00001,SRM: Created,2018-06-06 03:54:00,Standard,True,batch_00,76.0
2000033453_00001,SRM: Complete,2018-06-06 05:54:00,Standard,True,batch_00,76.0
2000033453_00001,SRM: Ordered,2018-06-06 05:54:00,Standard,True,batch_00,76.0
2000033454_00001,SRM: Created,2018-06-06 08:11:00,Standard,False,batch_00,3124.0
2000033454_00001,SRM: Complete,2018-06-06 10:12:00,Standard,False,batch_00,3124.0
2000033454_00001,SRM: Awaiting Approval,2018-06-06 10:12:00,Standard,False,batch_00,3124.0
2000033454_00002,SRM: Created,2018-06-06 08:11:00,Service,True,batch_00,60.0
2000033454_00002,SRM: Awaiting Approval,2018-06-06 10:12:00,Service,True,batch_00,60.0
2000033454_00002,SRM: Document Completed,2018-06-06 10:12:00,Service,True,batch_00,60.0
2000033455_00001,SRM: Created,2018-06-06 07:27:00,Standard,False,batch_00,260.0
2000033455_00001,SRM: Awaiting Approval,2018-06-06 09:27:00,Standard,False,batch_00,260.0
2000033455_00001,SRM: Document Completed,2018-06-06 09:27:00,Standard,False,batch_00,260.0
2000033456_00001,SRM: Created,2018-06-06 08:50:00,Standard,False,batch_00,45.0
2000033456_00001,SRM: Change was Transmitted,2018-06-06 10:51:00,Standard,False,batch_00,45.0
2000033456_00001,Create Purchase Order Item,2018-06-06 10:51:00,Standard,False,user_000,45.0
2000033456_00002,SRM: Created,2018-06-06 08:50:00,Standard,False,batch_00,25.0
2000033456_00002,SRM: Change was Transmitted,2018-06-06 10:51:00,Standard,False,batch_00,25.0
2000033456_00002,SRM: In Transfer to Execution Syst.,2018-06-06 10:51:00,Standard,False,batch_00,25.0
2000033456_00003,SRM: Created,2018-06-06 08:50:00,Standard,False,batch_00,25.0
2000033456_00003,SRM: Ordered,2018-06-06 10:51:00,Standard,False,batch_00,25.0
2000033456_00003,SRM: Change was Transmitted,2018-06-06 10:51:00,Standard,False,batch_00,25.0
2000033456_00004,SRM: Created,2018-06-06 08:50:00,Standard,False,batch_00,95.0
2000033456_00004,SRM: Change was Transmitted,2018-06-06 10:51:00,Standard,False,batch_00,95.0
2000033456_00004,SRM: Awaiting Approval,2018-06-06 10:51:00,Standard,False,batch_00,95.0
2000033457_00001,SRM: Created,2018-06-06 13:45:00,Standard,True,batch_00,160.0
2000033457_00001,SRM: Document Completed,2018-06-06 15:45:00,Standard,True,batch_00,160.0
2000033457_00001,SRM: Change was Transmitted,2018-06-06 15:45:00,Standard,True,batch_00,160.0
2000033457_00002,SRM: Created,2018-06-06 13:45:00,Standard,True,batch_00,286.0
2000033457_00002,SRM: In Transfer to Execution Syst.,2018-06-06 15:45:00,Standard,True,batch_00,286.0
2000033457_00002,SRM: Ordered,2018-06-06 15:45:00,Standard,True,batch_00,286.0
2000033458_00001,SRM: Created,2018-06-06 13:45:00,Standard,False,batch_00,526.0
2000033458_00001,SRM: Awaiting Approval,2018-06-06 15:45:00,Standard,False,batch_00,526.0
2000033458_00001,SRM: Complete,2018-06-06 15:45:00,Standard,False,batch_00,526.0
2000033458_00002,SRM: Created,2018-06-06 13:45:00,Standard,False,batch_00,459.0
2000033458_00002,Create Purchase Order Item,2018-06-06 15:45:00,Standard,False,user_000,459.0
2000033458_00002,SRM: In Transfer to Execution Syst.,2018-06-06 15:45:00,Standard,False,batch_00,459.0
2000033458_00003,SRM: Created,2018-06-06 13:45:00,Standard,False,batch_00,34.0
2000033458_00003,Create Purchase Order Item,2018-06-06 15:45:00,Standard,False,user_000,34.0
2000033458_00003,SRM: In Transfer to Execution Syst.,2018-06-06 15:45:00,Standard,False,batch_00,34.0
2000033459_00001,SRM: Created,2018-06-06 16:14:00,Service,True,batch_00,389.0
2000033459_00001,SRM: Complete,2018-06-06 18:14:00,Service,True,batch_00,389.0
2000033459_00001,SRM: Ordered,2018-06-06 18:14:00,Service,True,batch_00,389.0
2000033460_00001,SRM: Created,2018-06-06 16:15:00,Service,True,batch_00,1019.0
2000033460_00001,SRM: Change was Transmitted,2018-06-06 18:15:00,Service,True,batch_00,1019.0
2000033460_00001,SRM: Awaiting Approval,2018-06-06 18:15:00,Service,True,batch_00,1019.0
2000033461_00001,SRM: Created,2018-06-07 08:47:00,Service,True,batch_00,657070.0
2000033461_00001,Create Purchase Order Item,2018-06-07 10:47:00,Service,True,user_000,657070.0
2000033461_00001,SRM: Awaiting Approval,2018-06-07 10:47:00,Service,True,batch_00,657070.0
2000033462_00001,SRM: Created,2018-06-07 09:31:00,Service,True,batch_00,16844.0
2000033462_00001,SRM: In Transfer to Execution Syst.,2018-06-07 11:31:00,Service,True,batch_00,16844.0
2000033462_00001,SRM: Complete,2018-06-07 11:31:00,Service,True,batch_00,16844.0
2000033463_00001,SRM: Created,2018-06-07 14:11:00,Service,True,batch_00,0.0
2000033463_00001,Create Purchase Order Item,2018-06-07 16:11:00,Service,True,user_000,0.0
2000033463_00001,SRM: In Transfer to Execution Syst.,2018-06-07 16:11:00,Service,True,batch_00,0.0
2000033464_00001,SRM: Created,2018-06-07 20:55:00,Standard,False,batch_00,1600.0
2000033464_00001,SRM: Incomplete,2018-06-07 22:55:00,Standard,False,batch_00,1600.0
2000033464_00001,SRM: Held,2018-06-07 22:55:00,Standard,False,batch_00,1600.0
2000033464_00002,SRM: Created,2018-06-07 20:55:00,Service,True,batch_00,25.0
2000033464_00002,SRM: Held,2018-06-07 22:55:00,Service,True,batch_00,25.0
2000033464_00002,SRM: Incomplete,2018-06-07 22:55:00,Service,True,batch_00,25.0
2000033465_00001,Vendor creates debit memo,2018-04-30 23:59:00,Service,True,NONE,1558.0
2000033465_00001,Vendor creates invoice,2018-04-30 23:59:00,Service,True,NONE,1558.0
2000033465_00001,SRM: Created,2018-06-08 07:19:00,Service,True,batch_00,1558.0
2000033466_00001,SRM: Created,2018-06-08 09:34:00,Service,True,batch_00,598854.0
2000033466_00001,SRM: Complete,2018-06-08 11:34:00,Service,True,batch_00,598854.0
2000033466_00001,SRM: Ordered,2018-06-08 11:34:00,Service,True,batch_00,598854.0
2000033467_00001,SRM: Created,2018-06-08 11:19:00,Service,True,batch_00,7896.0
2000033467_00001,SRM: Document Completed,2018-06-08 13:19:00,Service,True,batch_00,7896.0
2000033467_00001,SRM: In Transfer to Execution Syst.,2018-06-08 13:19:00,Service,True,batch_00,7896.0
2000033468_00001,SRM: Created,2018-06-11 05:52:00,Standard,False,batch_00,47.0
2000033468_00001,SRM: Complete,2018-06-11 07:53:00,Standard,False,batch_00,47.0
2000033468_00001,SRM: Awaiting Approval,2018-06-11 07:53:00,Standard,False,batch_00,47.0
2000033468_00002,SRM: Created,2018-06-11 05:52:00,Standard,False,batch_00,7.0
2000033468_00002,SRM: In Transfer to Execution Syst.,2018-06-11 07:53:00,Standard,False,batch_00,7.0
2000033468_00002,Create Purchase Order Item,2018-06-11 07:53:00,Standard,False,user_000,7.0
2000033468_00003,SRM: Created,2018-06-11 05:52:00,Standard,False,batch_00,25.0
2000033468_00003,Create Purchase Order Item,2018-06-11 07:53:00,Standard,False,user_000,25.0
2000033468_00003,SRM: Change was Transmitted,2018-06-11 07:53:00,Standard,False,batch_00,25.0
2000033468_00004,SRM: Created,2018-06-11 05:52:00,Standard,False,batch_00,17.0
2000033468_00004,Create Purchase Order Item,2018-06-11 07:53:00,Standard,False,user_000,17.0
2000033468_00004,SRM: Change was Transmitted,2018-06-11 07:53:00,Standard,False,batch_00,17.0
2000033469_00001,SRM: Created,2018-06-11 07:53:00,Service,True,batch_00,10726.0
2000033469_00001,SRM: Awaiting Approval,2018-06-11 09:53:00,Service,True,batch_00,10726.0
2000033469_00001,SRM: Complete,2018-06-11 09:53:00,Service,True,batch_00,10726.0
2000033470_00001,SRM: Created,2018-06-11 21:37:00,Service,True,batch_00,33936.0
2000033470_00001,SRM: Awaiting Approval,2018-06-11 23:37:00,Service,True,batch_00,33936.0
2000033470_00001,SRM: Complete,2018-06-11 23:37:00,Service,True,batch_00,33936.0
2000033471_00001,SRM: Created,2018-06-12 09:58:00,Standard,False,batch_00,42.0
2000033471_00001,SRM: Awaiting Approval,2018-06-12 11:59:00,Standard,False,batch_00,42.0
2000033471_00001,SRM: Document Completed,2018-06-12 11:59:00,Standard,False,batch_00,42.0
2000033472_00001,SRM: Created,2018-06-12 10:03:00,Standard,False,batch_00,16.0
2000033472_00001,SRM: Complete,2018-06-12 12:03:00,Standard,False,batch_00,16.0
2000033472_00001,SRM: Document Completed,2018-06-12 12:03:00,Standard,False,batch_00,16.0
2000033473_00001,SRM: Created,2018-06-12 11:02:00,Standard,False,batch_00,43.0
2000033473_00001,Create Purchase Order Item,2018-06-12 13:03:00,Standard,False,user_000,43.0
2000033473_00001,SRM: Ordered,2018-06-12 13:03:00,Standard,False,batch_00,43.0
2000033474_00001,SRM: Created,2018-06-13 12:30:00,Service,True,batch_00,7097.0
2000033474_00001,SRM: In Transfer to Execution Syst.,2018-06-13 14:30:00,Service,True,batch_00,7097.0
2000033474_00001,Create Purchase Order Item,2018-06-13 14:30:00,Service,True,user_000,7097.0
2000033475_00001,SRM: Created,2018-06-14 12:41:00,Service,True,batch_00,2377.0
2000033475_00001,SRM: Awaiting Approval,2018-06-14 14:41:00,Service,True,batch_00,2377.0
2000033475_00001,SRM: Ordered,2018-06-14 14:41:00,Service,True,batch_00,2377.0
2000033476_00001,SRM: Created,2018-06-14 13:37:00,Service,True,batch_00,1695.0
2000033476_00001,SRM: Change was Transmitted,2018-06-14 15:37:00,Service,True,batch_00,1695.0
2000033476_00001,Create Purchase Order Item,2018-06-14 15:37:00,Service,True,user_000,1695.0
2000033477_00001,SRM: Created,2018-06-15 07:09:00,Standard,False,batch_00,57.0
2000033477_00001,SRM: Complete,2018-06-15 09:09:00,Standard,False,batch_00,57.0
2000033477_00001,SRM: Awaiting Approval,2018-06-15 09:09:00,Standard,False,batch_00,57.0
2000033477_00002,SRM: Created,2018-06-15 07:09:00,Standard,False,batch_00,7.0
2000033477_00002,SRM: Change was Transmitted,2018-06-15 09:09:00,Standard,False,batch_00,7.0
2000033477_00002,SRM: In Transfer to Execution Syst.,2018-06-15 09:09:00,Standard,False,batch_00,7.0
2000033478_00001,SRM: Created,2018-06-15 07:09:00,Standard,False,batch_00,340.0
2000033478_00001,SRM: Awaiting Approval,2018-06-15 09:09:00,Standard,False,batch_00,340.0
2000033478_00001,Create Purchase Order Item,2018-06-15 09:09:00,Standard,False,user_000,340.0
2000033479_00001,SRM: Created,2018-06-15 08:12:00,Standard,False,batch_00,31.0
2000033479_00001,SRM: Change was Transmitted,2018-06-15 10:13:00,Standard,False,batch_00,31.0
2000033479_00001,SRM: Ordered,2018-06-15 10:13:00,Standard,False,batch_00,31.0
2000033479_00002,SRM: Created,2018-06-15 08:12:00,Standard,False,batch_00,43.0
2000033479_00002,Create Purchase Order Item,2018-06-15 10:13:00,Standard,False,user_000,43.0
2000033479_00002,SRM: Change was Transmitted,2018-06-15 10:13:00,Standard,False,batch_00,43.0
2000033480_00001,SRM: Created,2018-06-15 08:13:00,Service,True,batch_00,389.0
2000033480_00001,SRM: Complete,2018-06-15 10:13:00,Service,True,batch_00,389.0
2000033480_00001,SRM: Awaiting Approval,2018-06-15 10:13:00,Service,True,batch_00,389.0
2000033481_00001,SRM: Created,2018-06-15 08:11:00,Standard,False,batch_00,63.0
2000033481_00001,SRM: In Transfer to Execution Syst.,2018-06-15 10:12:00,Standard,False,batch_00,63.0
2000033481_00001,SRM: Awaiting Approval,2018-06-15 10:12:00,Standard,False,batch_00,63.0
2000033482_00001,SRM: Created,2018-06-15 09:50:00,Service,True,batch_00,17234.0
2000033482_00001,SRM: Change was Transmitted,2018-06-15 11:50:00,Service,True,batch_00,17234.0
2000033482_00001,SRM: Document Completed,2018-06-15 11:50:00,Service,True,batch_00,17234.0
2000033483_00001,SRM: Created,2018-06-15 10:24:00,Standard,False,batch_00,73.0
2000033483_00001,SRM: In Transfer to Execution Syst.,2018-06-15 12:24:00,Standard,False,batch_00,73.0
2000033483_00001,Create Purchase Order Item,2018-06-15 12:24:00,Standard,False,user_000,73.0
2000033484_00001,SRM: Created,2018-06-15 10:25:00,Standard,False,batch_00,32.0
2000033484_00001,SRM: Complete,2018-06-15 12:25:00,Standard,False,batch_00,32.0
2000033484_00001,SRM: Awaiting Approval,2018-06-15 12:25:00,Standard,False,batch_00,32.0
2000033484_00002,SRM: Created,2018-06-15 10:25:00,Standard,False,batch_00,204.0
2000033484_00002,SRM: Awaiting Approval,2018-06-15 12:25:00,Standard,False,batch_00,204.0
2000033484_00002,SRM: Document Completed,2018-06-15 12:25:00,Standard,False,batch_00,204.0
2000033484_00003,SRM: Created,2018-06-15 10:25:00,Standard,False,batch_00,32.0
2000033484_00003,SRM: In Transfer to Execution Syst.,2018-06-15 12:25:00,Standard,False,batch_00,32.0
2000033484_00003,SRM: Ordered,2018-06-15 12:25:00,Standard,False,batch_00,32.0
2000033484_00004,SRM: Created,2018-06-15 10:25:00,Standard,False,batch_00,10.0
2000033484_00004,SRM: Change was Transmitted,2018-06-15 12:25:00,Standard,False,batch_00,10.0
2000033484_00004,SRM: Awaiting Approval,2018-06-15 12:25:00,Standard,False,batch_00,10.0
2000033484_00005,SRM: Created,2018-06-15 10:25:00,Standard,False,batch_00,10.0
2000033484_00005,SRM: Ordered,2018-06-15 12:25:00,Standard,False,batch_00,10.0
2000033484_00005,SRM: In Transfer to Execution Syst.,2018-06-15 12:25:00,Standard,False,batch_00,10.0
2000033485_00001,SRM: Created,2018-06-18 06:33:00,Service,True,batch_00,130356.0
2000033485_00001,SRM: Change was Transmitted,2018-06-18 08:33:00,Service,True,batch_00,130356.0
2000033485_00001,SRM: In Transfer to Execution Syst.,2018-06-18 08:33:00,Service,True,batch_00,130356.0
2000033486_00001,SRM: Created,2018-06-19 07:48:00,Standard,False,batch_00,1108.0
2000033486_00001,Create Purchase Order Item,2018-06-19 09:48:00,Standard,False,user_000,1108.0
2000033486_00001,SRM: Complete,2018-06-19 09:48:00,Standard,False,batch_00,1108.0
2000033487_00001,SRM: Created,2018-06-19 08:26:00,Standard,False,batch_00,19.0
2000033487_00001,SRM: Change was Transmitted,2018-06-19 10:26:00,Standard,False,batch_00,19.0
2000033487_00001,SRM: Ordered,2018-06-19 10:26:00,Standard,False,batch_00,19.0
2000033487_00002,SRM: Created,2018-06-19 08:26:00,Standard,False,batch_00,187.0
2000033487_00002,SRM: Change was Transmitted,2018-06-19 10:26:00,Standard,False,batch_00,187.0
2000033487_00002,SRM: Awaiting Approval,2018-06-19 10:26:00,Standard,False,batch_00,187.0
2000033488_00001,SRM: Created,2018-06-19 09:45:00,Standard,False,batch_00,34.0
2000033488_00001,SRM: Complete,2018-06-19 11:46:00,Standard,False,batch_00,34.0
2000033488_00001,SRM: Awaiting Approval,2018-06-19 11:46:00,Standard,False,batch_00,34.0
2000033488_00002,SRM: Created,2018-06-19 09:45:00,Standard,False,batch_00,63.0
2000033488_00002,SRM: Change was Transmitted,2018-06-19 11:46:00,Standard,False,batch_00,63.0
2000033488_00002,SRM: Complete,2018-06-19 11:46:00,Standard,False,batch_00,63.0
2000033489_00001,SRM: Created,2018-06-19 12:50:00,Standard,True,batch_00,1382.0
2000033489_00001,SRM: Awaiting Approval,2018-06-19 14:51:00,Standard,True,batch_00,1382.0
2000033489_00001,SRM: Complete,2018-06-19 14:51:00,Standard,True,batch_00,1382.0
2000033489_00002,SRM: Created,2018-06-19 12:50:00,Standard,True,batch_00,2511.0
2000033489_00002,Create Purchase Order Item,2018-06-19 14:51:00,Standard,True,user_000,2511.0
2000033489_00002,SRM: Complete,2018-06-19 14:51:00,Standard,True,batch_00,2511.0
2000033490_00001,SRM: Created,2018-06-19 13:43:00,Standard,False,batch_00,61.0
2000033490_00001,Create Purchase Order Item,2018-06-19 15:43:00,Standard,False,user_000,61.0
2000033490_00001,SRM: Awaiting Approval,2018-06-19 15:43:00,Standard,False,batch_00,61.0
2000033490_00002,SRM: Created,2018-06-19 13:43:00,Standard,False,batch_00,193.0
2000033490_00002,SRM: Awaiting Approval,2018-06-19 15:43:00,Standard,False,batch_00,193.0
2000033490_00002,SRM: In Transfer to Execution Syst.,2018-06-19 15:43:00,Standard,False,batch_00,193.0
2000033491_00001,SRM: Created,2018-06-20 14:04:00,Standard,False,batch_00,77.0
2000033491_00001,SRM: Complete,2018-06-20 16:04:00,Standard,False,batch_00,77.0
2000033491_00001,Create Purchase Order Item,2018-06-20 16:04:00,Standard,False,user_000,77.0
2000033492_00001,SRM: Created,2018-06-21 09:19:00,Standard,False,batch_00,296.0
2000033492_00001,SRM: In Transfer to Execution Syst.,2018-06-21 11:20:00,Standard,False,batch_00,296.0
2000033492_00001,SRM: Ordered,2018-06-21 11:20:00,Standard,False,batch_00,296.0
2000033493_00001,SRM: Created,2018-06-21 13:02:00,Standard,False,batch_00,362.0
2000033493_00001,Create Purchase Order Item,2018-06-21 15:02:00,Standard,False,user_000,362.0
2000033493_00001,SRM: Change was Transmitted,2018-06-21 15:02:00,Standard,False,batch_00,362.0
2000033493_00002,SRM: Created,2018-06-21 13:02:00,Standard,False,batch_00,64.0
2000033493_00002,Create Purchase Order Item,2018-06-21 15:02:00,Standard,False,user_000,64.0
2000033493_00002,SRM: Change was Transmitted,2018-06-21 15:02:00,Standard,False,batch_00,64.0
2000033494_00001,SRM: Created,2018-06-21 13:46:00,Standard,False,batch_00,337.0
2000033494_00001,Create Purchase Order Item,2018-06-21 15:46:00,Standard,False,user_000,337.0
2000033494_00001,SRM: Change was Transmitted,2018-06-21 15:46:00,Standard,False,batch_00,337.0
2000033494_00002,SRM: Created,2018-06-21 13:46:00,Standard,False,batch_00,67.0
2000033494_00002,SRM: Change was Transmitted,2018-06-21 15:46:00,Standard,False,batch_00,67.0
2000033494_00002,Create Purchase Order Item,2018-06-21 15:46:00,Standard,False,user_000,67.0
2000033494_00003,SRM: Created,2018-06-21 13:46:00,Standard,False,batch_00,280.0
2000033494_00003,Create Purchase Order Item,2018-06-21 15:46:00,Standard,False,user_000,280.0
2000033494_00003,SRM: Change was Transmitted,2018-06-21 15:46:00,Standard,False,batch_00,280.0
2000033495_00001,SRM: Created,2018-06-22 07:33:00,Standard,False,batch_00,1125.0
2000033495_00001,Create Purchase Order Item,2018-06-22 09:34:00,Standard,False,user_000,1125.0
2000033495_00001,SRM: Change was Transmitted,2018-06-22 09:34:00,Standard,False,batch_00,1125.0
2000033495_00002,SRM: Created,2018-06-22 07:33:00,Standard,False,batch_00,90.0
2000033495_00002,Create Purchase Order Item,2018-06-22 09:34:00,Standard,False,user_000,90.0
2000033495_00002,SRM: Change was Transmitted,2018-06-22 09:34:00,Standard,False,batch_00,90.0
2000033495_00003,SRM: Created,2018-06-22 07:33:00,Standard,False,batch_00,2244.0
2000033495_00003,Create Purchase Order Item,2018-06-22 09:34:00,Standard,False,user_000,2244.0
2000033495_00003,SRM: Change was Transmitted,2018-06-22 09:34:00,Standard,False,batch_00,2244.0
2000033495_00004,SRM: Created,2018-06-22 07:33:00,Standard,False,batch_00,2327.0
2000033495_00004,Create Purchase Order Item,2018-06-22 09:34:00,Standard,False,user_000,2327.0
2000033495_00004,SRM: Change was Transmitted,2018-06-22 09:34:00,Standard,False,batch_00,2327.0
2000033495_00005,SRM: Created,2018-06-22 07:33:00,Standard,False,batch_00,2248.0
2000033495_00005,Create Purchase Order Item,2018-06-22 09:34:00,Standard,False,user_000,2248.0
2000033495_00005,SRM: Change was Transmitted,2018-06-22 09:34:00,Standard,False,batch_00,2248.0
2000033495_00006,SRM: Created,2018-06-22 07:33:00,Standard,False,batch_00,510.0
2000033495_00006,SRM: In Transfer to Execution Syst.,2018-06-22 09:34:00,Standard,False,batch_00,510.0
2000033495_00006,Create Purchase Order Item,2018-06-22 09:34:00,Standard,False,user_000,510.0
2000033496_00001,SRM: Created,2018-06-22 07:50:00,Standard,False,batch_00,59.0
2000033496_00001,SRM: Awaiting Approval,2018-06-22 09:50:00,Standard,False,batch_00,59.0
2000033496_00001,SRM: Complete,2018-06-22 09:50:00,Standard,False,batch_00,59.0
2000033497_00001,SRM: Created,2018-06-22 09:32:00,Standard,False,batch_00,107.0
2000033497_00001,Create Purchase Order Item,2018-06-22 11:32:00,Standard,False,user_000,107.0
2000033497_00001,SRM: Change was Transmitted,2018-06-22 11:32:00,Standard,False,batch_00,107.0
2000033497_00002,SRM: Created,2018-06-22 09:32:00,Standard,False,batch_00,267.0
2000033497_00002,Create Purchase Order Item,2018-06-22 11:32:00,Standard,False,user_000,267.0
2000033497_00002,SRM: Change was Transmitted,2018-06-22 11:32:00,Standard,False,batch_00,267.0
2000033497_00003,SRM: Created,2018-06-22 09:32:00,Standard,False,batch_00,53.0
2000033497_00003,SRM: In Transfer to Execution Syst.,2018-06-22 11:32:00,Standard,False,batch_00,53.0
2000033497_00003,SRM: Document Completed,2018-06-22 11:32:00,Standard,False,batch_00,53.0
2000033498_00001,SRM: Created,2018-06-22 10:11:00,Standard,True,batch_00,76.0
2000033498_00001,SRM: Complete,2018-06-22 12:11:00,Standard,True,batch_00,76.0
2000033498_00001,SRM: Awaiting Approval,2018-06-22 12:11:00,Standard,True,batch_00,76.0
2000033498_00002,SRM: Created,2018-06-22 10:11:00,Standard,True,batch_00,216.0
2000033498_00002,SRM: Complete,2018-06-22 12:11:00,Standard,True,batch_00,216.0
2000033498_00002,SRM: Awaiting Approval,2018-06-22 12:11:00,Standard,True,batch_00,216.0
2000033499_00001,SRM: Created,2018-06-22 10:11:00,Standard,False,batch_00,166.0
2000033499_00001,SRM: Change was Transmitted,2018-06-22 12:11:00,Standard,False,batch_00,166.0
2000033499_00001,SRM: Complete,2018-06-22 12:11:00,Standard,False,batch_00,166.0
2000033499_00002,SRM: Created,2018-06-22 10:11:00,Standard,False,batch_00,99.0
2000033499_00002,SRM: Complete,2018-06-22 12:11:00,Standard,False,batch_00,99.0
2000033499_00002,SRM: Awaiting Approval,2018-06-22 12:11:00,Standard,False,batch_00,99.0
2000033500_00001,SRM: Created,2018-06-22 10:11:00,Standard,False,batch_00,102.0
2000033500_00001,SRM: Complete,2018-06-22 12:12:00,Standard,False,batch_00,102.0
2000033500_00001,SRM: Awaiting Approval,2018-06-22 12:12:00,Standard,False,batch_00,102.0
2000033500_00002,SRM: Created,2018-06-22 10:11:00,Standard,False,batch_00,33.0
2000033500_00002,SRM: Awaiting Approval,2018-06-22 12:12:00,Standard,False,batch_00,33.0
2000033500_00002,SRM: Document Completed,2018-06-22 12:12:00,Standard,False,batch_00,33.0
2000033500_00003,SRM: Created,2018-06-22 10:11:00,Standard,False,batch_00,1.0
2000033500_00003,SRM: Complete,2018-06-22 12:12:00,Standard,False,batch_00,1.0
2000033500_00003,SRM: Awaiting Approval,2018-06-22 12:12:00,Standard,False,batch_00,1.0
2000033500_00004,SRM: Created,2018-06-22 10:11:00,Standard,False,batch_00,52.0
2000033500_00004,SRM: In Transfer to Execution Syst.,2018-06-22 12:12:00,Standard,False,batch_00,52.0
2000033500_00004,Create Purchase Order Item,2018-06-22 12:12:00,Standard,False,user_000,52.0
2000033500_00005,SRM: Created,2018-06-22 10:11:00,Standard,False,batch_00,17.0
2000033500_00005,Create Purchase Order Item,2018-06-22 12:12:00,Standard,False,user_000,17.0
2000033500_00005,SRM: Change was Transmitted,2018-06-22 12:12:00,Standard,False,batch_00,17.0
2000033501_00001,SRM: Created,2018-06-22 14:27:00,Standard,True,batch_00,30.0
2000033501_00001,SRM: Change was Transmitted,2018-06-22 16:28:00,Standard,True,batch_00,30.0
2000033501_00001,Create Purchase Order Item,2018-06-22 16:28:00,Standard,True,user_000,30.0
2000033501_00002,SRM: Created,2018-06-22 14:27:00,Standard,True,batch_00,38.0
2000033501_00002,SRM: Complete,2018-06-22 16:28:00,Standard,True,batch_00,38.0
2000033501_00002,SRM: Awaiting Approval,2018-06-22 16:28:00,Standard,True,batch_00,38.0
2000033501_00003,SRM: Created,2018-06-22 14:27:00,Standard,True,batch_00,26.0
2000033501_00003,SRM: Complete,2018-06-22 16:28:00,Standard,True,batch_00,26.0
2000033501_00003,SRM: Awaiting Approval,2018-06-22 16:28:00,Standard,True,batch_00,26.0
2000033501_00004,SRM: Created,2018-06-22 14:27:00,Standard,True,batch_00,27.0
2000033501_00004,SRM: Complete,2018-06-22 16:28:00,Standard,True,batch_00,27.0
2000033501_00004,SRM: Awaiting Approval,2018-06-22 16:28:00,Standard,True,batch_00,27.0
2000033502_00001,SRM: Created,2018-06-25 06:53:00,Service,True,batch_00,69282.0
2000033502_00001,SRM: Complete,2018-06-25 08:53:00,Service,True,batch_00,69282.0
2000033502_00001,SRM: Awaiting Approval,2018-06-25 08:53:00,Service,True,batch_00,69282.0
2000033503_00001,SRM: Created,2018-06-25 07:02:00,Service,True,batch_00,6841.0
2000033503_00001,Create Purchase Order Item,2018-06-25 09:02:00,Service,True,user_000,6841.0
2000033503_00001,SRM: Change was Transmitted,2018-06-25 09:02:00,Service,True,batch_00,6841.0
2000033504_00001,SRM: Created,2018-06-25 09:53:00,Standard,False,batch_00,753.0
2000033504_00001,SRM: Change was Transmitted,2018-06-25 11:53:00,Standard,False,batch_00,753.0
2000033504_00001,Create Purchase Order Item,2018-06-25 11:53:00,Standard,False,user_000,753.0
2000033505_00001,SRM: Created,2018-06-26 08:51:00,Standard,False,batch_00,82.0
2000033505_00001,SRM: Change was Transmitted,2018-06-26 10:51:00,Standard,False,batch_00,82.0
2000033505_00001,Create Purchase Order Item,2018-06-26 10:51:00,Standard,False,user_000,82.0
2000033505_00002,SRM: Created,2018-06-26 08:51:00,Standard,False,batch_00,19.0
2000033505_00002,SRM: Change was Transmitted,2018-06-26 10:51:00,Standard,False,batch_00,19.0
2000033505_00002,Create Purchase Order Item,2018-06-26 10:51:00,Standard,False,user_000,19.0
2000033505_00003,SRM: Created,2018-06-26 08:51:00,Standard,False,batch_00,18.0
2000033505_00003,SRM: In Transfer to Execution Syst.,2018-06-26 10:51:00,Standard,False,batch_00,18.0
2000033505_00003,SRM: Change was Transmitted,2018-06-26 10:51:00,Standard,False,batch_00,18.0
2000033506_00001,SRM: Created,2018-06-27 09:49:00,Standard,False,batch_00,22.0
2000033506_00001,SRM: Complete,2018-06-27 11:49:00,Standard,False,batch_00,22.0
2000033506_00001,SRM: Awaiting Approval,2018-06-27 11:49:00,Standard,False,batch_00,22.0
2000033506_00002,SRM: Created,2018-06-27 09:49:00,Standard,False,batch_00,30.0
2000033506_00002,Create Purchase Order Item,2018-06-27 11:49:00,Standard,False,user_000,30.0
2000033506_00002,SRM: Complete,2018-06-27 11:49:00,Standard,False,batch_00,30.0
2000033506_00003,SRM: Created,2018-06-27 09:49:00,Standard,False,batch_00,16.0
2000033506_00003,SRM: In Transfer to Execution Syst.,2018-06-27 11:49:00,Standard,False,batch_00,16.0
2000033506_00003,SRM: Change was Transmitted,2018-06-27 11:49:00,Standard,False,batch_00,16.0
2000033506_00004,SRM: Created,2018-06-27 09:49:00,Standard,False,batch_00,27.0
2000033506_00004,SRM: Ordered,2018-06-27 11:49:00,Standard,False,batch_00,27.0
2000033506_00004,SRM: Document Completed,2018-06-27 11:49:00,Standard,False,batch_00,27.0
2000033507_00001,SRM: Created,2018-06-27 13:24:00,Standard,True,batch_00,24.0
2000033507_00001,SRM: Document Completed,2018-06-27 15:25:00,Standard,True,batch_00,24.0
2000033507_00001,SRM: Awaiting Approval,2018-06-27 15:25:00,Standard,True,batch_00,24.0
2000033507_00002,SRM: Created,2018-06-27 13:24:00,Standard,True,batch_00,230.0
2000033507_00002,SRM: Complete,2018-06-27 15:25:00,Standard,True,batch_00,230.0
2000033507_00002,SRM: Change was Transmitted,2018-06-27 15:25:00,Standard,True,batch_00,230.0
2000033508_00001,SRM: Created,2018-06-28 09:49:00,Service,True,batch_00,23382.0
2000033508_00001,SRM: Change was Transmitted,2018-06-28 11:49:00,Service,True,batch_00,23382.0
2000033508_00001,Create Purchase Order Item,2018-06-28 11:49:00,Service,True,user_000,23382.0
2000033509_00001,SRM: Created,2018-06-28 10:47:00,Standard,False,batch_00,1072.0
2000033509_00001,SRM: Awaiting Approval,2018-06-28 12:48:00,Standard,False,batch_00,1072.0
2000033509_00001,SRM: Document Completed,2018-06-28 12:48:00,Standard,False,batch_00,1072.0
2000033510_00001,SRM: Created,2018-06-28 11:46:00,Standard,False,batch_00,614.0
2000033510_00001,SRM: Awaiting Approval,2018-06-28 13:46:00,Standard,False,batch_00,614.0
2000033510_00001,SRM: Change was Transmitted,2018-06-28 13:46:00,Standard,False,batch_00,614.0
2000033511_00001,SRM: Created,2018-06-28 13:07:00,Service,True,batch_00,23919.0
2000033511_00001,SRM: Ordered,2018-06-28 15:07:00,Service,True,batch_00,23919.0
2000033511_00001,SRM: Change was Transmitted,2018-06-28 15:07:00,Service,True,batch_00,23919.0
2000033512_00001,SRM: Created,2018-06-28 20:39:00,Service,True,batch_00,61985.0
2000033512_00001,SRM: Document Completed,2018-06-28 22:39:00,Service,True,batch_00,61985.0
2000033512_00001,SRM: Complete,2018-06-28 22:39:00,Service,True,batch_00,61985.0
2000033513_00001,SRM: Created,2018-06-28 20:51:00,Service,True,batch_00,51961.0
2000033513_00001,SRM: In Transfer to Execution Syst.,2018-06-28 22:51:00,Service,True,batch_00,51961.0
2000033513_00001,SRM: Complete,2018-06-28 22:51:00,Service,True,batch_00,51961.0
2000033514_00001,SRM: Created,2018-06-28 20:51:00,Service,True,batch_00,89431.0
2000033514_00001,Create Purchase Order Item,2018-06-28 22:51:00,Service,True,user_000,89431.0
2000033514_00001,SRM: Complete,2018-06-28 22:51:00,Service,True,batch_00,89431.0
2000033515_00001,SRM: Created,2018-06-29 10:28:00,Service,True,batch_00,2598.0
2000033515_00001,SRM: Ordered,2018-06-29 12:29:00,Service,True,batch_00,2598.0
2000033515_00001,SRM: In Transfer to Execution Syst.,2018-06-29 12:29:00,Service,True,batch_00,2598.0
2000033516_00001,SRM: Created,2018-06-29 11:11:00,Service,True,batch_00,4889.0
2000033516_00001,SRM: Complete,2018-06-29 13:11:00,Service,True,batch_00,4889.0
2000033516_00001,Create Purchase Order Item,2018-06-29 13:11:00,Service,True,user_000,4889.0
2000033517_00001,SRM: Created,2018-06-29 11:11:00,Service,True,batch_00,16607.0
2000033517_00001,SRM: Complete,2018-06-29 13:11:00,Service,True,batch_00,16607.0
2000033517_00001,SRM: Awaiting Approval,2018-06-29 13:11:00,Service,True,batch_00,16607.0
2000033518_00001,SRM: Created,2018-06-29 11:17:00,Standard,False,batch_00,844.0
2000033518_00001,SRM: Document Completed,2018-06-29 13:17:00,Standard,False,batch_00,844.0
2000033518_00001,SRM: Awaiting Approval,2018-06-29 13:17:00,Standard,False,batch_00,844.0
2000033519_00001,SRM: Created,2018-06-29 11:11:00,Service,True,batch_00,10676.0
2000033519_00001,SRM: Complete,2018-06-29 13:11:00,Service,True,batch_00,10676.0
2000033519_00001,SRM: Awaiting Approval,2018-06-29 13:11:00,Service,True,batch_00,10676.0
2000033520_00001,SRM: Created,2018-06-29 11:11:00,Service,True,batch_00,15579.0
2000033520_00001,Create Purchase Order Item,2018-06-29 13:11:00,Service,True,user_000,15579.0
2000033520_00001,SRM: Change was Transmitted,2018-06-29 13:11:00,Service,True,batch_00,15579.0
2000033521_00001,SRM: Created,2018-06-30 10:44:00,Standard,False,batch_00,63.0
2000033521_00001,SRM: Awaiting Approval,2018-06-30 12:45:00,Standard,False,batch_00,63.0
2000033521_00001,SRM: Complete,2018-06-30 12:45:00,Standard,False,batch_00,63.0
2000033521_00002,SRM: Created,2018-06-30 10:44:00,Standard,False,batch_00,63.0
2000033521_00002,SRM: Ordered,2018-06-30 12:45:00,Standard,False,batch_00,63.0
2000033521_00002,SRM: In Transfer to Execution Syst.,2018-06-30 12:45:00,Standard,False,batch_00,63.0
2000033522_00001,SRM: Created,2018-07-02 14:18:00,Standard,False,batch_00,1137.0
2000033522_00001,SRM: Change was Transmitted,2018-07-02 16:18:00,Standard,False,batch_00,1137.0
2000033522_00001,SRM: Awaiting Approval,2018-07-02 16:18:00,Standard,False,batch_00,1137.0
2000033523_00001,SRM: Created,2018-07-03 12:49:00,Standard,False,batch_00,320.0
2000033523_00001,SRM: Document Completed,2018-07-03 14:49:00,Standard,False,batch_00,320.0
2000033523_00001,SRM: In Transfer to Execution Syst.,2018-07-03 14:49:00,Standard,False,batch_00,320.0
2000033524_00001,SRM: Created,2018-07-03 14:42:00,Standard,False,batch_00,528.0
2000033524_00001,Create Purchase Order Item,2018-07-03 16:42:00,Standard,False,user_000,528.0
2000033524_00001,SRM: Change was Transmitted,2018-07-03 16:42:00,Standard,False,batch_00,528.0
2000033525_00001,SRM: Created,2018-07-04 11:04:00,Standard,True,batch_00,66.0
2000033525_00001,SRM: Awaiting Approval,2018-07-04 13:04:00,Standard,True,batch_00,66.0
2000033525_00001,Create Purchase Order Item,2018-07-04 13:04:00,Standard,True,user_000,66.0
2000033525_00002,SRM: Created,2018-07-04 11:04:00,Standard,True,batch_00,23.0
2000033525_00002,Create Purchase Order Item,2018-07-04 13:04:00,Standard,True,user_000,23.0
2000033525_00002,SRM: Change was Transmitted,2018-07-04 13:04:00,Standard,True,batch_00,23.0
2000033526_00001,SRM: Created,2018-07-04 11:04:00,Standard,False,batch_00,467.0
2000033526_00001,SRM: Change was Transmitted,2018-07-04 13:04:00,Standard,False,batch_00,467.0
2000033526_00001,Create Purchase Order Item,2018-07-04 13:04:00,Standard,False,user_000,467.0
2000033526_00002,SRM: Created,2018-07-04 11:04:00,Standard,False,batch_00,935.0
2000033526_00002,SRM: Document Completed,2018-07-04 13:04:00,Standard,False,batch_00,935.0
2000033526_00002,SRM: Ordered,2018-07-04 13:04:00,Standard,False,batch_00,935.0
2000033527_00001,SRM: Created,2018-07-04 11:28:00,Standard,False,batch_00,152.0
2000033527_00001,SRM: Document Completed,2018-07-04 13:28:00,Standard,False,batch_00,152.0
2000033527_00001,SRM: Awaiting Approval,2018-07-04 13:28:00,Standard,False,batch_00,152.0
2000033528_00001,SRM: Created,2018-07-05 07:50:00,Standard,False,batch_00,974.0
2000033528_00001,SRM: Complete,2018-07-05 09:50:00,Standard,False,batch_00,974.0
2000033528_00001,SRM: Awaiting Approval,2018-07-05 09:50:00,Standard,False,batch_00,974.0
2000033529_00001,Vendor creates invoice,2018-06-04 23:59:00,Standard,False,NONE,332.0
2000033529_00001,SRM: Created,2018-07-05 11:56:00,Standard,False,batch_00,332.0
2000033529_00001,SRM: Complete,2018-07-05 13:56:00,Standard,False,batch_00,332.0
2000033530_00001,Vendor creates invoice,2018-03-31 23:59:00,Service,True,NONE,976876.0
2000033530_00001,Vendor creates invoice,2018-04-30 23:59:00,Service,True,NONE,976876.0
2000033530_00001,Vendor creates invoice,2018-05-31 23:59:00,Service,True,NONE,976876.0
2000033531_00001,SRM: Created,2018-07-06 06:32:00,Standard,False,batch_00,36.0
2000033531_00001,SRM: In Transfer to Execution Syst.,2018-07-06 08:33:00,Standard,False,batch_00,36.0
2000033531_00001,SRM: Change was Transmitted,2018-07-06 08:33:00,Standard,False,batch_00,36.0
2000033531_00002,SRM: Created,2018-07-06 06:32:00,Standard,False,batch_00,56.0
2000033531_00002,SRM: Complete,2018-07-06 08:33:00,Standard,False,batch_00,56.0
2000033531_00002,SRM: In Transfer to Execution Syst.,2018-07-06 08:33:00,Standard,False,batch_00,56.0
2000033532_00001,SRM: Created,2018-07-06 07:01:00,Standard,False,batch_00,526.0
2000033532_00001,SRM: Document Completed,2018-07-06 09:02:00,Standard,False,batch_00,526.0
2000033532_00001,SRM: Ordered,2018-07-06 09:02:00,Standard,False,batch_00,526.0
2000033532_00002,SRM: Created,2018-07-06 07:01:00,Standard,False,batch_00,120.0
2000033532_00002,SRM: In Transfer to Execution Syst.,2018-07-06 09:02:00,Standard,False,batch_00,120.0
2000033532_00002,Create Purchase Order Item,2018-07-06 09:02:00,Standard,False,user_000,120.0
2000033533_00001,SRM: Created,2018-07-06 07:55:00,Service,True,batch_00,110812.0
2000033533_00001,SRM: Complete,2018-07-06 09:55:00,Service,True,batch_00,110812.0
2000033533_00001,SRM: Ordered,2018-07-06 09:55:00,Service,True,batch_00,110812.0
2000033534_00001,SRM: Created,2018-07-06 11:51:00,Service,True,batch_00,190.0
2000033534_00001,SRM: Ordered,2018-07-06 13:51:00,Service,True,batch_00,190.0
2000033534_00001,SRM: Document Completed,2018-07-06 13:51:00,Service,True,batch_00,190.0
2000033535_00001,SRM: Created,2018-07-06 12:17:00,Service,True,batch_00,192.0
2000033535_00001,SRM: Awaiting Approval,2018-07-06 14:17:00,Service,True,batch_00,192.0
2000033535_00001,SRM: Ordered,2018-07-06 14:17:00,Service,True,batch_00,192.0
2000033536_00001,SRM: Created,2018-07-09 09:55:00,Standard,False,batch_00,56.0
2000033536_00001,SRM: Ordered,2018-07-09 11:55:00,Standard,False,batch_00,56.0
2000033536_00001,SRM: Complete,2018-07-09 11:55:00,Standard,False,batch_00,56.0
2000033537_00001,SRM: Created,2018-07-09 13:11:00,Standard,True,batch_00,93.0
2000033537_00001,SRM: Awaiting Approval,2018-07-09 15:12:00,Standard,True,batch_00,93.0
2000033537_00001,SRM: Complete,2018-07-09 15:12:00,Standard,True,batch_00,93.0
2000033538_00001,SRM: Created,2018-07-09 12:47:00,Standard,False,batch_00,1777.0
2000033538_00001,SRM: Complete,2018-07-09 14:47:00,Standard,False,batch_00,1777.0
2000033538_00001,SRM: Awaiting Approval,2018-07-09 14:47:00,Standard,False,batch_00,1777.0
2000033539_00001,SRM: Created,2018-07-09 13:11:00,Standard,False,batch_00,35.0
2000033539_00001,SRM: Complete,2018-07-09 15:12:00,Standard,False,batch_00,35.0
2000033539_00001,Create Purchase Order Item,2018-07-09 15:12:00,Standard,False,user_000,35.0
2000033539_00002,SRM: Created,2018-07-09 13:11:00,Standard,False,batch_00,48.0
2000033539_00002,SRM: In Transfer to Execution Syst.,2018-07-09 15:12:00,Standard,False,batch_00,48.0
2000033539_00002,SRM: Awaiting Approval,2018-07-09 15:12:00,Standard,False,batch_00,48.0
2000033540_00001,SRM: Created,2018-07-09 17:52:00,Service,True,batch_00,133384.0
2000033540_00001,SRM: Change was Transmitted,2018-07-09 19:53:00,Service,True,batch_00,133384.0
2000033540_00001,SRM: Awaiting Approval,2018-07-09 19:53:00,Service,True,batch_00,133384.0
2000033541_00001,SRM: Created,2018-07-09 17:53:00,Service,True,batch_00,22915.0
2000033541_00001,SRM: In Transfer to Execution Syst.,2018-07-09 19:53:00,Service,True,batch_00,22915.0
2000033541_00001,SRM: Document Completed,2018-07-09 19:53:00,Service,True,batch_00,22915.0
2000033542_00001,SRM: Created,2018-07-10 11:26:00,Standard,False,batch_00,81.0
2000033542_00001,Create Purchase Order Item,2018-07-10 13:26:00,Standard,False,user_000,81.0
2000033542_00001,SRM: Change was Transmitted,2018-07-10 13:26:00,Standard,False,batch_00,81.0
2000033543_00001,SRM: Created,2018-07-10 11:26:00,Standard,False,batch_00,211.0
2000033543_00001,SRM: Change was Transmitted,2018-07-10 13:26:00,Standard,False,batch_00,211.0
2000033543_00001,Create Purchase Order Item,2018-07-10 13:26:00,Standard,False,user_000,211.0
2000033544_00001,SRM: Created,2018-07-10 11:26:00,Service,True,batch_00,359.0
2000033544_00001,SRM: Change was Transmitted,2018-07-10 13:26:00,Service,True,batch_00,359.0
2000033544_00001,SRM: Document Completed,2018-07-10 13:26:00,Service,True,batch_00,359.0
2000033545_00001,SRM: Created,2018-07-10 13:35:00,Standard,False,batch_00,35.0
2000033545_00001,SRM: Complete,2018-07-10 15:35:00,Standard,False,batch_00,35.0
2000033545_00001,SRM: Awaiting Approval,2018-07-10 15:35:00,Standard,False,batch_00,35.0
2000033545_00002,SRM: Created,2018-07-10 13:35:00,Standard,False,batch_00,80.0
2000033545_00002,SRM: Complete,2018-07-10 15:35:00,Standard,False,batch_00,80.0
2000033545_00002,SRM: Awaiting Approval,2018-07-10 15:35:00,Standard,False,batch_00,80.0
2000033545_00003,SRM: Created,2018-07-10 13:35:00,Standard,False,batch_00,32.0
2000033545_00003,SRM: Complete,2018-07-10 15:35:00,Standard,False,batch_00,32.0
2000033545_00003,SRM: Awaiting Approval,2018-07-10 15:35:00,Standard,False,batch_00,32.0
2000033545_00004,SRM: Created,2018-07-10 13:35:00,Standard,False,batch_00,42.0
2000033545_00004,SRM: Complete,2018-07-10 15:35:00,Standard,False,batch_00,42.0
2000033545_00004,SRM: Awaiting Approval,2018-07-10 15:35:00,Standard,False,batch_00,42.0
2000033545_00005,SRM: Created,2018-07-10 13:35:00,Standard,False,batch_00,13.0
2000033545_00005,SRM: Complete,2018-07-10 15:35:00,Standard,False,batch_00,13.0
2000033545_00005,SRM: Awaiting Approval,2018-07-10 15:35:00,Standard,False,batch_00,13.0
2000033545_00006,SRM: Created,2018-07-10 13:35:00,Standard,False,batch_00,13.0
2000033545_00006,SRM: Complete,2018-07-10 15:35:00,Standard,False,batch_00,13.0
2000033545_00006,SRM: Awaiting Approval,2018-07-10 15:35:00,Standard,False,batch_00,13.0
2000033545_00007,SRM: Created,2018-07-10 13:35:00,Standard,False,batch_00,7.0
2000033545_00007,SRM: Awaiting Approval,2018-07-10 15:35:00,Standard,False,batch_00,7.0
2000033545_00007,SRM: Document Completed,2018-07-10 15:35:00,Standard,False,batch_00,7.0
2000033546_00001,SRM: Created,2018-07-10 14:09:00,Standard,True,batch_00,55.0
2000033546_00001,SRM: Ordered,2018-07-10 16:09:00,Standard,True,batch_00,55.0
2000033546_00001,SRM: Complete,2018-07-10 16:09:00,Standard,True,batch_00,55.0
2000033546_00002,SRM: Created,2018-07-10 14:09:00,Standard,True,batch_00,99.0
2000033546_00002,SRM: Change was Transmitted,2018-07-10 16:09:00,Standard,True,batch_00,99.0
2000033546_00002,SRM: Ordered,2018-07-10 16:09:00,Standard,True,batch_00,99.0
2000033546_00003,SRM: Created,2018-07-10 14:09:00,Standard,True,batch_00,288.0
2000033546_00003,SRM: Change was Transmitted,2018-07-10 16:09:00,Standard,True,batch_00,288.0
2000033546_00003,SRM: Ordered,2018-07-10 16:09:00,Standard,True,batch_00,288.0
2000033546_00004,SRM: Created,2018-07-10 14:09:00,Standard,True,batch_00,15.0
2000033546_00004,SRM: Change was Transmitted,2018-07-10 16:09:00,Standard,True,batch_00,15.0
2000033546_00004,SRM: Ordered,2018-07-10 16:09:00,Standard,True,batch_00,15.0
2000033546_00005,SRM: Created,2018-07-10 14:09:00,Standard,True,batch_00,87.0
2000033546_00005,SRM: Change was Transmitted,2018-07-10 16:09:00,Standard,True,batch_00,87.0
2000033546_00005,SRM: Ordered,2018-07-10 16:09:00,Standard,True,batch_00,87.0
2000033546_00006,SRM: Created,2018-07-10 14:09:00,Standard,True,batch_00,19.0
2000033546_00006,SRM: Change was Transmitted,2018-07-10 16:09:00,Standard,True,batch_00,19.0
2000033546_00006,SRM: Ordered,2018-07-10 16:09:00,Standard,True,batch_00,19.0
2000033546_00007,SRM: Created,2018-07-10 14:09:00,Standard,True,batch_00,32.0
2000033546_00007,SRM: Awaiting Approval,2018-07-10 16:09:00,Standard,True,batch_00,32.0
2000033546_00007,SRM: Change was Transmitted,2018-07-10 16:09:00,Standard,True,batch_00,32.0
2000033547_00001,SRM: Created,2018-07-10 17:30:00,Standard,False,batch_00,11.0
2000033547_00001,SRM: Change was Transmitted,2018-07-10 19:30:00,Standard,False,batch_00,11.0
2000033547_00001,SRM: Complete,2018-07-10 19:30:00,Standard,False,batch_00,11.0
2000033547_00002,SRM: Created,2018-07-10 17:30:00,Standard,False,batch_00,148.0
2000033547_00002,SRM: Complete,2018-07-10 19:30:00,Standard,False,batch_00,148.0
2000033547_00002,SRM: In Transfer to Execution Syst.,2018-07-10 19:30:00,Standard,False,batch_00,148.0
2000033548_00001,SRM: Created,2018-07-11 06:43:00,Service,True,batch_00,4611.0
2000033548_00001,SRM: Complete,2018-07-11 08:43:00,Service,True,batch_00,4611.0
2000033548_00001,SRM: Awaiting Approval,2018-07-11 08:43:00,Service,True,batch_00,4611.0
2000033549_00001,SRM: Created,2018-07-11 06:43:00,Service,True,batch_00,16826.0
2000033549_00001,SRM: Change was Transmitted,2018-07-11 08:43:00,Service,True,batch_00,16826.0
2000033549_00001,SRM: Complete,2018-07-11 08:43:00,Service,True,batch_00,16826.0
2000033550_00001,SRM: Created,2018-07-12 06:24:00,Standard,False,batch_00,72.0
2000033550_00001,Create Purchase Order Item,2018-07-12 08:24:00,Standard,False,user_000,72.0
2000033550_00001,SRM: Change was Transmitted,2018-07-12 08:24:00,Standard,False,batch_00,72.0
2000033550_00002,SRM: Created,2018-07-12 06:24:00,Standard,False,batch_00,139.0
2000033550_00002,SRM: Complete,2018-07-12 08:24:00,Standard,False,batch_00,139.0
2000033550_00002,SRM: In Transfer to Execution Syst.,2018-07-12 08:24:00,Standard,False,batch_00,139.0
2000033551_00001,SRM: Created,2018-07-12 09:29:00,Standard,False,batch_00,938.0
2000033551_00001,SRM: Awaiting Approval,2018-07-12 11:29:00,Standard,False,batch_00,938.0
2000033551_00001,SRM: In Transfer to Execution Syst.,2018-07-12 11:29:00,Standard,False,batch_00,938.0
2000033552_00001,SRM: Created,2018-07-12 09:29:00,Standard,False,batch_00,143.0
2000033552_00001,Create Purchase Order Item,2018-07-12 11:29:00,Standard,False,user_000,143.0
2000033552_00001,SRM: Ordered,2018-07-12 11:29:00,Standard,False,batch_00,143.0
2000033553_00001,SRM: Created,2018-07-12 14:06:00,Standard,False,batch_00,155.0
2000033553_00001,SRM: Awaiting Approval,2018-07-12 16:06:00,Standard,False,batch_00,155.0
2000033553_00001,SRM: Document Completed,2018-07-12 16:06:00,Standard,False,batch_00,155.0
2000033554_00001,SRM: Created,2018-07-12 14:07:00,Standard,False,batch_00,562.0
2000033554_00001,SRM: Change was Transmitted,2018-07-12 16:07:00,Standard,False,batch_00,562.0
2000033554_00001,Create Purchase Order Item,2018-07-12 16:07:00,Standard,False,user_000,562.0
2000033555_00001,SRM: Created,2018-07-13 07:34:00,Service,True,batch_00,14670.0
2000033555_00001,Create Purchase Order Item,2018-07-13 09:34:00,Service,True,user_000,14670.0
2000033555_00001,SRM: Document Completed,2018-07-13 09:34:00,Service,True,batch_00,14670.0
2000033556_00001,SRM: Created,2018-07-13 07:21:00,Service,True,batch_00,2598.0
2000033556_00001,SRM: Complete,2018-07-13 09:21:00,Service,True,batch_00,2598.0
2000033556_00001,SRM: Awaiting Approval,2018-07-13 09:21:00,Service,True,batch_00,2598.0
2000033557_00001,SRM: Created,2018-07-13 12:16:00,Standard,False,batch_00,164.0
2000033557_00001,SRM: In Transfer to Execution Syst.,2018-07-13 14:16:00,Standard,False,batch_00,164.0
2000033557_00001,SRM: Change was Transmitted,2018-07-13 14:16:00,Standard,False,batch_00,164.0
2000033558_00001,SRM: Created,2018-07-13 11:53:00,Standard,False,batch_00,47.0
2000033558_00001,SRM: Document Completed,2018-07-13 13:53:00,Standard,False,batch_00,47.0
2000033558_00001,SRM: Complete,2018-07-13 13:53:00,Standard,False,batch_00,47.0
2000033558_00002,SRM: Created,2018-07-13 11:53:00,Standard,False,batch_00,51.0
2000033558_00002,Create Purchase Order Item,2018-07-13 13:53:00,Standard,False,user_000,51.0
2000033558_00002,SRM: Change was Transmitted,2018-07-13 13:53:00,Standard,False,batch_00,51.0
2000033559_00001,SRM: Created,2018-07-16 08:55:00,Standard,False,batch_00,67.0
2000033559_00001,SRM: Awaiting Approval,2018-07-16 10:55:00,Standard,False,batch_00,67.0
2000033559_00001,SRM: Complete,2018-07-16 10:55:00,Standard,False,batch_00,67.0
2000033560_00001,SRM: Created,2018-07-17 08:09:00,Standard,True,batch_00,76.0
2000033560_00001,SRM: Complete,2018-07-17 10:09:00,Standard,True,batch_00,76.0
2000033560_00001,SRM: Awaiting Approval,2018-07-17 10:09:00,Standard,True,batch_00,76.0
2000033560_00002,SRM: Created,2018-07-17 08:09:00,Standard,True,batch_00,104.0
2000033560_00002,SRM: Document Completed,2018-07-17 10:09:00,Standard,True,batch_00,104.0
2000033560_00002,SRM: Awaiting Approval,2018-07-17 10:09:00,Standard,True,batch_00,104.0
2000033560_00003,SRM: Created,2018-07-17 08:09:00,Standard,True,batch_00,44.0
2000033560_00003,SRM: Complete,2018-07-17 10:09:00,Standard,True,batch_00,44.0
2000033560_00003,SRM: Document Completed,2018-07-17 10:09:00,Standard,True,batch_00,44.0
2000033561_00001,SRM: Created,2018-07-17 09:16:00,Standard,False,batch_00,1090.0
2000033561_00001,SRM: Ordered,2018-07-17 11:17:00,Standard,False,batch_00,1090.0
2000033561_00001,Create Purchase Order Item,2018-07-17 11:17:00,Standard,False,user_000,1090.0
2000033562_00001,SRM: Created,2018-07-17 10:29:00,Service,True,batch_00,20147.0
2000033562_00001,SRM: In Transfer to Execution Syst.,2018-07-17 12:29:00,Service,True,batch_00,20147.0
2000033562_00001,SRM: Complete,2018-07-17 12:29:00,Service,True,batch_00,20147.0
2000033563_00001,SRM: Created,2018-07-17 19:55:00,Service,True,batch_00,18965.0
2000033563_00001,SRM: Complete,2018-07-17 21:55:00,Service,True,batch_00,18965.0
2000033563_00001,SRM: Awaiting Approval,2018-07-17 21:55:00,Service,True,batch_00,18965.0
2000033564_00001,SRM: Created,2018-07-18 05:29:00,Standard,True,batch_00,51.0
2000033564_00001,SRM: Document Completed,2018-07-18 07:30:00,Standard,True,batch_00,51.0
2000033564_00001,SRM: Change was Transmitted,2018-07-18 07:30:00,Standard,True,batch_00,51.0
2000033565_00001,SRM: Created,2018-07-18 13:08:00,Standard,False,batch_00,6.0
2000033565_00001,SRM: Awaiting Approval,2018-07-18 15:08:00,Standard,False,batch_00,6.0
2000033565_00001,SRM: Document Completed,2018-07-18 15:08:00,Standard,False,batch_00,6.0
2000033565_00002,SRM: Created,2018-07-18 13:08:00,Standard,False,batch_00,32.0
2000033565_00002,SRM: Complete,2018-07-18 15:08:00,Standard,False,batch_00,32.0
2000033565_00002,SRM: Awaiting Approval,2018-07-18 15:08:00,Standard,False,batch_00,32.0
2000033565_00003,SRM: Created,2018-07-18 13:08:00,Standard,False,batch_00,15.0
2000033565_00003,SRM: Complete,2018-07-18 15:08:00,Standard,False,batch_00,15.0
2000033565_00003,SRM: Awaiting Approval,2018-07-18 15:08:00,Standard,False,batch_00,15.0
2000033565_00004,SRM: Created,2018-07-18 13:08:00,Standard,False,batch_00,41.0
2000033565_00004,SRM: Complete,2018-07-18 15:08:00,Standard,False,batch_00,41.0
2000033565_00004,SRM: Awaiting Approval,2018-07-18 15:08:00,Standard,False,batch_00,41.0
2000033566_00001,SRM: Created,2018-07-18 14:33:00,Standard,False,batch_00,83.0
2000033566_00001,SRM: Complete,2018-07-18 16:33:00,Standard,False,batch_00,83.0
2000033566_00001,SRM: Awaiting Approval,2018-07-18 16:33:00,Standard,False,batch_00,83.0
2000033567_00001,SRM: Created,2018-07-19 11:14:00,Standard,False,batch_00,468.0
2000033567_00001,SRM: Ordered,2018-07-19 13:14:00,Standard,False,batch_00,468.0
2000033567_00001,SRM: Awaiting Approval,2018-07-19 13:14:00,Standard,False,batch_00,468.0
2000033568_00001,SRM: Created,2018-07-19 13:42:00,Service,True,batch_00,72443.0
2000033568_00001,Create Purchase Order Item,2018-07-19 15:42:00,Service,True,user_000,72443.0
2000033568_00001,SRM: Ordered,2018-07-19 15:42:00,Service,True,batch_00,72443.0
2000033569_00001,SRM: Created,2018-07-20 07:32:00,Standard,False,batch_00,1811.0
2000033569_00001,SRM: Complete,2018-07-20 09:32:00,Standard,False,batch_00,1811.0
2000033569_00001,SRM: Change was Transmitted,2018-07-20 09:32:00,Standard,False,batch_00,1811.0
2000033570_00001,SRM: Created,2018-07-20 12:29:00,Standard,False,batch_00,1382.0
2000033570_00001,SRM: Document Completed,2018-07-20 14:29:00,Standard,False,batch_00,1382.0
2000033570_00001,SRM: Ordered,2018-07-20 14:29:00,Standard,False,batch_00,1382.0
2000033571_00001,SRM: Created,2018-07-20 14:53:00,Standard,False,batch_00,147.0
2000033571_00001,SRM: In Transfer to Execution Syst.,2018-07-20 16:54:00,Standard,False,batch_00,147.0
2000033571_00001,SRM: Complete,2018-07-20 16:54:00,Standard,False,batch_00,147.0
2000033572_00001,SRM: Created,2018-07-20 14:59:00,Standard,False,batch_00,496.0
2000033572_00001,SRM: Change was Transmitted,2018-07-20 16:59:00,Standard,False,batch_00,496.0
2000033572_00001,SRM: Complete,2018-07-20 16:59:00,Standard,False,batch_00,496.0
2000033573_00001,SRM: Created,2018-07-23 11:30:00,Standard,False,batch_00,1970.0
2000033573_00001,SRM: Complete,2018-07-23 13:31:00,Standard,False,batch_00,1970.0
2000033573_00001,SRM: Awaiting Approval,2018-07-23 13:31:00,Standard,False,batch_00,1970.0
2000033574_00001,SRM: Created,2018-07-24 13:38:00,Service,True,batch_00,1212.0
2000033574_00001,SRM: Document Completed,2018-07-24 15:38:00,Service,True,batch_00,1212.0
2000033574_00001,SRM: Change was Transmitted,2018-07-24 15:38:00,Service,True,batch_00,1212.0
2000033575_00001,Vendor creates invoice,2018-07-05 23:59:00,Service,True,NONE,27279.0
2000033575_00001,SRM: Created,2018-07-24 13:37:00,Service,True,batch_00,27279.0
2000033575_00001,SRM: Change was Transmitted,2018-07-24 15:38:00,Service,True,batch_00,27279.0
2000033576_00001,SRM: Created,2018-07-26 11:33:00,Standard,True,batch_00,129.0
2000033576_00001,SRM: Document Completed,2018-07-26 13:33:00,Standard,True,batch_00,129.0
2000033576_00001,SRM: Awaiting Approval,2018-07-26 13:33:00,Standard,True,batch_00,129.0
2000033577_00001,SRM: Created,2018-07-27 14:54:00,Service,True,batch_00,86602.0
2000033577_00001,SRM: Complete,2018-07-27 16:54:00,Service,True,batch_00,86602.0
2000033577_00001,SRM: Awaiting Approval,2018-07-27 16:54:00,Service,True,batch_00,86602.0
2000033578_00001,SRM: Created,2018-07-27 16:59:00,Standard,False,batch_00,47.0
2000033578_00001,SRM: Complete,2018-07-27 18:59:00,Standard,False,batch_00,47.0
2000033578_00001,SRM: Awaiting Approval,2018-07-27 18:59:00,Standard,False,batch_00,47.0
2000033578_00002,SRM: Created,2018-07-27 16:59:00,Standard,False,batch_00,6.0
2000033578_00002,SRM: Complete,2018-07-27 18:59:00,Standard,False,batch_00,6.0
2000033578_00002,Create Purchase Order Item,2018-07-27 18:59:00,Standard,False,user_000,6.0
2000033578_00003,SRM: Created,2018-07-27 16:59:00,Standard,False,batch_00,278.0
2000033578_00003,SRM: In Transfer to Execution Syst.,2018-07-27 18:59:00,Standard,False,batch_00,278.0
2000033578_00003,SRM: Awaiting Approval,2018-07-27 18:59:00,Standard,False,batch_00,278.0
2000033579_00001,SRM: Created,2018-07-29 09:52:00,Service,True,batch_00,6334.0
2000033579_00001,SRM: Change was Transmitted,2018-07-29 11:52:00,Service,True,batch_00,6334.0
2000033579_00001,Create Purchase Order Item,2018-07-29 11:52:00,Service,True,user_000,6334.0
2000033580_00001,SRM: Created,2018-07-29 09:59:00,Service,True,batch_00,14625.0
2000033580_00001,SRM: Complete,2018-07-29 11:59:00,Service,True,batch_00,14625.0
2000033580_00001,SRM: Awaiting Approval,2018-07-29 11:59:00,Service,True,batch_00,14625.0
2000033581_00001,SRM: Created,2018-07-29 09:59:00,Service,True,batch_00,4046.0
2000033581_00001,SRM: Complete,2018-07-29 11:59:00,Service,True,batch_00,4046.0
2000033581_00001,SRM: Awaiting Approval,2018-07-29 11:59:00,Service,True,batch_00,4046.0
2000033582_00001,SRM: Created,2018-07-29 09:59:00,Service,True,batch_00,4096.0
2000033582_00001,SRM: Complete,2018-07-29 11:59:00,Service,True,batch_00,4096.0
2000033582_00001,SRM: Awaiting Approval,2018-07-29 11:59:00,Service,True,batch_00,4096.0
2000033583_00001,Vendor creates invoice,2018-03-21 23:59:00,Service,True,NONE,342.0
2000033583_00001,SRM: Created,2018-07-29 11:36:00,Service,True,batch_00,342.0
2000033583_00001,SRM: Complete,2018-07-29 13:36:00,Service,True,batch_00,342.0
2000033584_00001,SRM: Created,2018-07-30 19:35:00,Service,True,batch_00,95262.0
2000033584_00001,SRM: Ordered,2018-07-30 21:35:00,Service,True,batch_00,95262.0
2000033584_00001,SRM: Awaiting Approval,2018-07-30 21:35:00,Service,True,batch_00,95262.0
2000033585_00001,SRM: Created,2018-07-31 08:44:00,Service,True,batch_00,11688.0
2000033585_00001,SRM: Document Completed,2018-07-31 10:44:00,Service,True,batch_00,11688.0
2000033585_00001,SRM: Ordered,2018-07-31 10:44:00,Service,True,batch_00,11688.0
2000033586_00001,SRM: Created,2018-07-31 16:09:00,Service,True,batch_00,5923.0
2000033586_00001,Create Purchase Order Item,2018-07-31 18:09:00,Service,True,user_000,5923.0
2000033586_00001,SRM: Complete,2018-07-31 18:09:00,Service,True,batch_00,5923.0
2000033587_00001,Vendor creates invoice,2018-06-12 23:59:00,Service,True,NONE,433.0
2000033587_00001,SRM: Created,2018-08-01 09:30:00,Service,True,batch_00,433.0
2000033587_00001,SRM: In Transfer to Execution Syst.,2018-08-01 11:30:00,Service,True,batch_00,433.0
2000033588_00001,SRM: Created,2018-08-01 16:40:00,Service,True,batch_00,129903.0
2000033588_00001,SRM: Document Completed,2018-08-01 18:40:00,Service,True,batch_00,129903.0
2000033588_00001,SRM: Ordered,2018-08-01 18:40:00,Service,True,batch_00,129903.0
2000033589_00001,Vendor creates invoice,2018-04-09 23:59:00,Service,True,NONE,165142.0
2000033589_00001,SRM: Created,2018-08-01 16:39:00,Service,True,batch_00,165142.0
2000033589_00001,SRM: Change was Transmitted,2018-08-01 18:40:00,Service,True,batch_00,165142.0
2000033590_00001,SRM: Created,2018-08-04 11:56:00,Standard,False,batch_00,7.0
2000033590_00001,SRM: In Transfer to Execution Syst.,2018-08-04 13:56:00,Standard,False,batch_00,7.0
2000033590_00001,Create Purchase Order Item,2018-08-04 13:56:00,Standard,False,user_000,7.0
2000033590_00002,SRM: Created,2018-08-04 11:56:00,Standard,False,batch_00,535.0
2000033590_00002,SRM: Ordered,2018-08-04 13:56:00,Standard,False,batch_00,535.0
2000033590_00002,SRM: Change was Transmitted,2018-08-04 13:56:00,Standard,False,batch_00,535.0
2000033591_00001,SRM: Created,2018-08-06 06:37:00,Service,True,batch_00,1517.0
2000033591_00001,Create Purchase Order Item,2018-08-06 08:37:00,Service,True,user_000,1517.0
2000033591_00001,SRM: Document Completed,2018-08-06 08:37:00,Service,True,batch_00,1517.0
2000033592_00001,SRM: Created,2018-08-07 15:46:00,Standard,False,batch_00,452.0
2000033592_00001,SRM: Ordered,2018-08-07 17:46:00,Standard,False,batch_00,452.0
2000033592_00001,SRM: In Transfer to Execution Syst.,2018-08-07 17:46:00,Standard,False,batch_00,452.0
2000033592_00002,SRM: Created,2018-08-07 15:46:00,Standard,False,batch_00,226.0
2000033592_00002,SRM: Complete,2018-08-07 17:46:00,Standard,False,batch_00,226.0
2000033592_00002,SRM: Document Completed,2018-08-07 17:46:00,Standard,False,batch_00,226.0
2000033593_00001,SRM: Created,2018-08-08 10:49:00,Standard,False,batch_00,59.0
2000033593_00001,SRM: Complete,2018-08-08 12:49:00,Standard,False,batch_00,59.0
2000033593_00001,SRM: Awaiting Approval,2018-08-08 12:49:00,Standard,False,batch_00,59.0
2000033593_00002,SRM: Created,2018-08-08 10:49:00,Standard,False,batch_00,59.0
2000033593_00002,Create Purchase Order Item,2018-08-08 12:49:00,Standard,False,user_000,59.0
2000033593_00002,SRM: Awaiting Approval,2018-08-08 12:49:00,Standard,False,batch_00,59.0
2000033593_00003,SRM: Created,2018-08-08 10:49:00,Standard,False,batch_00,59.0
2000033593_00003,SRM: Awaiting Approval,2018-08-08 12:49:00,Standard,False,batch_00,59.0
2000033593_00003,SRM: Complete,2018-08-08 12:49:00,Standard,False,batch_00,59.0
2000033594_00001,SRM: Created,2018-08-08 12:32:00,Standard,False,batch_00,31.0
2000033594_00001,Create Purchase Order Item,2018-08-08 14:32:00,Standard,False,user_000,31.0
2000033594_00001,SRM: Change was Transmitted,2018-08-08 14:32:00,Standard,False,batch_00,31.0
2000033595_00001,SRM: Created,2018-08-08 12:45:00,Standard,False,batch_00,112.0
2000033595_00001,SRM: In Transfer to Execution Syst.,2018-08-08 14:46:00,Standard,False,batch_00,112.0
2000033595_00001,Create Purchase Order Item,2018-08-08 14:46:00,Standard,False,user_000,112.0
2000033596_00001,SRM: Created,2018-08-09 10:09:00,Standard,False,batch_00,109.0
2000033596_00001,SRM: Awaiting Approval,2018-08-09 12:09:00,Standard,False,batch_00,109.0
2000033596_00001,SRM: Complete,2018-08-09 12:09:00,Standard,False,batch_00,109.0
2000033597_00001,SRM: Created,2018-08-09 10:09:00,Standard,False,batch_00,179.0
2000033597_00001,SRM: Complete,2018-08-09 12:09:00,Standard,False,batch_00,179.0
2000033597_00001,SRM: Awaiting Approval,2018-08-09 12:09:00,Standard,False,batch_00,179.0
2000033597_00002,SRM: Created,2018-08-09 10:09:00,Standard,False,batch_00,63.0
2000033597_00002,SRM: Complete,2018-08-09 12:09:00,Standard,False,batch_00,63.0
2000033597_00002,SRM: Awaiting Approval,2018-08-09 12:09:00,Standard,False,batch_00,63.0
2000033598_00001,SRM: Created,2018-08-09 14:08:00,Service,True,batch_00,104789.0
2000033598_00001,SRM: In Transfer to Execution Syst.,2018-08-09 16:08:00,Service,True,batch_00,104789.0
2000033598_00001,SRM: Awaiting Approval,2018-08-09 16:08:00,Service,True,batch_00,104789.0
2000033599_00001,SRM: Created,2018-08-09 13:10:00,Standard,True,batch_00,71.0
2000033599_00001,SRM: Awaiting Approval,2018-08-09 15:10:00,Standard,True,batch_00,71.0
2000033599_00001,SRM: Complete,2018-08-09 15:10:00,Standard,True,batch_00,71.0
2000033600_00001,SRM: Created,2018-08-11 09:39:00,Service,True,batch_00,7787.0
2000033600_00001,SRM: Document Completed,2018-08-11 11:39:00,Service,True,batch_00,7787.0
2000033600_00001,SRM: In Transfer to Execution Syst.,2018-08-11 11:39:00,Service,True,batch_00,7787.0
2000033601_00001,SRM: Created,2018-08-13 09:48:00,Standard,False,batch_00,526.0
2000033601_00001,SRM: Complete,2018-08-13 11:48:00,Standard,False,batch_00,526.0
2000033601_00001,SRM: Ordered,2018-08-13 11:48:00,Standard,False,batch_00,526.0
2000033602_00001,SRM: Created,2018-08-13 14:04:00,Service,True,batch_00,58668.0
2000033602_00001,SRM: Complete,2018-08-13 16:04:00,Service,True,batch_00,58668.0
2000033602_00001,SRM: Awaiting Approval,2018-08-13 16:04:00,Service,True,batch_00,58668.0
2000033603_00001,SRM: Created,2018-08-14 15:37:00,Standard,False,batch_00,243.0
2000033603_00001,SRM: In Transfer to Execution Syst.,2018-08-14 17:37:00,Standard,False,batch_00,243.0
2000033603_00001,SRM: Ordered,2018-08-14 17:37:00,Standard,False,batch_00,243.0
2000033603_00002,SRM: Created,2018-08-14 15:37:00,Standard,False,batch_00,55.0
2000033603_00002,SRM: Ordered,2018-08-14 17:37:00,Standard,False,batch_00,55.0
2000033603_00002,SRM: Complete,2018-08-14 17:37:00,Standard,False,batch_00,55.0
2000033603_00003,SRM: Created,2018-08-14 15:37:00,Standard,False,batch_00,69.0
2000033603_00003,Create Purchase Order Item,2018-08-14 17:37:00,Standard,False,user_000,69.0
2000033603_00003,SRM: Change was Transmitted,2018-08-14 17:37:00,Standard,False,batch_00,69.0
2000033604_00001,SRM: Created,2018-08-15 07:02:00,Standard,False,batch_00,68.0
2000033604_00001,SRM: Complete,2018-08-15 09:03:00,Standard,False,batch_00,68.0
2000033604_00001,SRM: Document Completed,2018-08-15 09:03:00,Standard,False,batch_00,68.0
2000033605_00001,SRM: Created,2018-08-15 12:56:00,Standard,False,batch_00,51.0
2000033605_00001,SRM: Complete,2018-08-15 14:57:00,Standard,False,batch_00,51.0
2000033605_00001,SRM: Awaiting Approval,2018-08-15 14:57:00,Standard,False,batch_00,51.0
2000033605_00002,SRM: Created,2018-08-15 12:56:00,Standard,False,batch_00,24.0
2000033605_00002,SRM: Complete,2018-08-15 14:57:00,Standard,False,batch_00,24.0
2000033605_00002,SRM: Awaiting Approval,2018-08-15 14:57:00,Standard,False,batch_00,24.0
2000033605_00003,SRM: Created,2018-08-15 12:56:00,Standard,False,batch_00,46.0
2000033605_00003,SRM: Complete,2018-08-15 14:57:00,Standard,False,batch_00,46.0
2000033605_00003,SRM: Awaiting Approval,2018-08-15 14:57:00,Standard,False,batch_00,46.0
2000033605_00004,SRM: Created,2018-08-15 12:56:00,Standard,False,batch_00,33.0
2000033605_00004,Create Purchase Order Item,2018-08-15 14:57:00,Standard,False,user_000,33.0
2000033605_00004,SRM: Change was Transmitted,2018-08-15 14:57:00,Standard,False,batch_00,33.0
2000033605_00005,SRM: Created,2018-08-15 12:56:00,Standard,False,batch_00,3.0
2000033605_00005,Create Purchase Order Item,2018-08-15 14:57:00,Standard,False,user_000,3.0
2000033605_00005,SRM: Change was Transmitted,2018-08-15 14:57:00,Standard,False,batch_00,3.0
2000033605_00006,SRM: Created,2018-08-15 12:56:00,Standard,False,batch_00,11.0
2000033605_00006,Create Purchase Order Item,2018-08-15 14:57:00,Standard,False,user_000,11.0
2000033605_00006,SRM: Change was Transmitted,2018-08-15 14:57:00,Standard,False,batch_00,11.0
2000033605_00007,SRM: Created,2018-08-15 12:56:00,Standard,False,batch_00,128.0
2000033605_00007,Create Purchase Order Item,2018-08-15 14:57:00,Standard,False,user_000,128.0
2000033605_00007,SRM: Change was Transmitted,2018-08-15 14:57:00,Standard,False,batch_00,128.0
2000033605_00008,SRM: Created,2018-08-15 12:56:00,Standard,False,batch_00,9.0
2000033605_00008,Create Purchase Order Item,2018-08-15 14:57:00,Standard,False,user_000,9.0
2000033605_00008,SRM: Change was Transmitted,2018-08-15 14:57:00,Standard,False,batch_00,9.0
2000033605_00009,SRM: Created,2018-08-15 12:56:00,Standard,False,batch_00,9.0
2000033605_00009,Create Purchase Order Item,2018-08-15 14:57:00,Standard,False,user_000,9.0
2000033605_00009,SRM: Change was Transmitted,2018-08-15 14:57:00,Standard,False,batch_00,9.0
2000033605_00010,SRM: Created,2018-08-15 12:56:00,Standard,False,batch_00,9.0
2000033605_00010,SRM: Document Completed,2018-08-15 14:57:00,Standard,False,batch_00,9.0
2000033605_00010,SRM: In Transfer to Execution Syst.,2018-08-15 14:57:00,Standard,False,batch_00,9.0
2000033605_00011,SRM: Created,2018-08-15 12:56:00,Standard,False,batch_00,124.0
2000033605_00011,SRM: Complete,2018-08-15 14:57:00,Standard,False,batch_00,124.0
2000033605_00011,SRM: Awaiting Approval,2018-08-15 14:57:00,Standard,False,batch_00,124.0
2000033606_00001,SRM: Created,2018-08-16 07:40:00,Service,True,batch_00,7101.0
2000033606_00001,Create Purchase Order Item,2018-08-16 09:40:00,Service,True,user_000,7101.0
2000033606_00001,SRM: Complete,2018-08-16 09:40:00,Service,True,batch_00,7101.0
2000033607_00001,Vendor creates invoice,2018-08-14 23:59:00,Service,True,NONE,4589.0
2000033607_00001,SRM: Created,2018-08-16 08:10:00,Service,True,batch_00,4589.0
2000033607_00001,SRM: Document Completed,2018-08-16 10:10:00,Service,True,batch_00,4589.0
2000033608_00001,SRM: Created,2018-08-16 15:51:00,Service,True,batch_00,44418.0
2000033608_00001,SRM: Complete,2018-08-16 17:51:00,Service,True,batch_00,44418.0
2000033608_00001,Create Purchase Order Item,2018-08-16 17:51:00,Service,True,user_000,44418.0
2000033609_00001,SRM: Created,2018-08-20 08:17:00,Standard,False,batch_00,285.0
2000033609_00001,SRM: Complete,2018-08-20 10:17:00,Standard,False,batch_00,285.0
2000033609_00001,SRM: Awaiting Approval,2018-08-20 10:17:00,Standard,False,batch_00,285.0
2000033609_00002,SRM: Created,2018-08-20 08:17:00,Standard,False,batch_00,285.0
2000033609_00002,SRM: Complete,2018-08-20 10:17:00,Standard,False,batch_00,285.0
2000033609_00002,SRM: Awaiting Approval,2018-08-20 10:17:00,Standard,False,batch_00,285.0
2000033610_00001,SRM: Created,2018-08-20 08:17:00,Standard,False,batch_00,45.0
2000033610_00001,SRM: In Transfer to Execution Syst.,2018-08-20 10:18:00,Standard,False,batch_00,45.0
2000033610_00001,SRM: Ordered,2018-08-20 10:18:00,Standard,False,batch_00,45.0
2000033611_00001,SRM: Created,2018-08-20 08:18:00,Standard,False,batch_00,278.0
2000033611_00001,SRM: Document Completed,2018-08-20 10:18:00,Standard,False,batch_00,278.0
2000033611_00001,SRM: Awaiting Approval,2018-08-20 10:18:00,Standard,False,batch_00,278.0
2000033611_00002,SRM: Created,2018-08-20 08:18:00,Standard,False,batch_00,43.0
2000033611_00002,SRM: Change was Transmitted,2018-08-20 10:18:00,Standard,False,batch_00,43.0
2000033611_00002,SRM: Awaiting Approval,2018-08-20 10:18:00,Standard,False,batch_00,43.0
2000033612_00001,SRM: Created,2018-08-20 09:23:00,Standard,False,batch_00,130.0
2000033612_00001,SRM: Awaiting Approval,2018-08-20 11:23:00,Standard,False,batch_00,130.0
2000033612_00001,SRM: Complete,2018-08-20 11:23:00,Standard,False,batch_00,130.0
2000033612_00002,SRM: Created,2018-08-20 09:23:00,Standard,False,batch_00,421.0
2000033612_00002,SRM: Awaiting Approval,2018-08-20 11:23:00,Standard,False,batch_00,421.0
2000033612_00002,SRM: Complete,2018-08-20 11:23:00,Standard,False,batch_00,421.0
2000033612_00003,SRM: Created,2018-08-20 09:23:00,Standard,False,batch_00,88.0
2000033612_00003,SRM: Complete,2018-08-20 11:23:00,Standard,False,batch_00,88.0
2000033612_00003,SRM: Change was Transmitted,2018-08-20 11:23:00,Standard,False,batch_00,88.0
2000033613_00001,SRM: Created,2018-08-20 12:36:00,Standard,False,batch_00,1140.0
2000033613_00001,SRM: Document Completed,2018-08-20 14:36:00,Standard,False,batch_00,1140.0
2000033613_00001,SRM: Complete,2018-08-20 14:36:00,Standard,False,batch_00,1140.0
2000033614_00001,SRM: Created,2018-08-20 15:06:00,Standard,False,batch_00,107.0
2000033614_00001,SRM: Complete,2018-08-20 17:06:00,Standard,False,batch_00,107.0
2000033614_00001,SRM: In Transfer to Execution Syst.,2018-08-20 17:06:00,Standard,False,batch_00,107.0
2000033615_00001,SRM: Created,2018-08-21 08:24:00,Service,True,batch_00,5196.0
2000033615_00001,SRM: Complete,2018-08-21 10:24:00,Service,True,batch_00,5196.0
2000033615_00001,SRM: Document Completed,2018-08-21 10:24:00,Service,True,batch_00,5196.0
2000033616_00001,SRM: Created,2018-08-21 11:08:00,Service,True,batch_00,280.0
2000033616_00001,SRM: Ordered,2018-08-21 13:08:00,Service,True,batch_00,280.0
2000033616_00001,Create Purchase Order Item,2018-08-21 13:08:00,Service,True,user_000,280.0
2000033617_00001,SRM: Created,2018-08-21 11:29:00,Standard,False,batch_00,5.0
2000033617_00001,SRM: Awaiting Approval,2018-08-21 13:29:00,Standard,False,batch_00,5.0
2000033617_00001,SRM: Complete,2018-08-21 13:29:00,Standard,False,batch_00,5.0
2000033617_00002,SRM: Created,2018-08-21 11:29:00,Standard,False,batch_00,8.0
2000033617_00002,SRM: Document Completed,2018-08-21 13:29:00,Standard,False,batch_00,8.0
2000033617_00002,SRM: Awaiting Approval,2018-08-21 13:29:00,Standard,False,batch_00,8.0
2000033617_00003,SRM: Created,2018-08-21 11:29:00,Standard,False,batch_00,8.0
2000033617_00003,SRM: Document Completed,2018-08-21 13:29:00,Standard,False,batch_00,8.0
2000033617_00003,SRM: Awaiting Approval,2018-08-21 13:29:00,Standard,False,batch_00,8.0
2000033617_00004,SRM: Created,2018-08-21 11:29:00,Standard,False,batch_00,20.0
2000033617_00004,SRM: Document Completed,2018-08-21 13:29:00,Standard,False,batch_00,20.0
2000033617_00004,SRM: Awaiting Approval,2018-08-21 13:29:00,Standard,False,batch_00,20.0
2000033617_00005,SRM: Created,2018-08-21 11:29:00,Standard,False,batch_00,19.0
2000033617_00005,SRM: Complete,2018-08-21 13:29:00,Standard,False,batch_00,19.0
2000033617_00005,SRM: Awaiting Approval,2018-08-21 13:29:00,Standard,False,batch_00,19.0
2000033617_00006,SRM: Created,2018-08-21 11:29:00,Standard,False,batch_00,44.0
2000033617_00006,SRM: Complete,2018-08-21 13:29:00,Standard,False,batch_00,44.0
2000033617_00006,SRM: Awaiting Approval,2018-08-21 13:29:00,Standard,False,batch_00,44.0
2000033618_00001,SRM: Created,2018-08-21 12:15:00,Standard,True,batch_00,174.0
2000033618_00001,SRM: Document Completed,2018-08-21 14:16:00,Standard,True,batch_00,174.0
2000033618_00001,SRM: Change was Transmitted,2018-08-21 14:16:00,Standard,True,batch_00,174.0
2000033619_00001,SRM: Created,2018-08-21 13:11:00,Service,True,batch_00,10038.0
2000033619_00001,SRM: Complete,2018-08-21 15:11:00,Service,True,batch_00,10038.0
2000033619_00001,SRM: Awaiting Approval,2018-08-21 15:11:00,Service,True,batch_00,10038.0
2000033620_00001,Vendor creates invoice,2018-07-05 23:59:00,Service,True,NONE,84801.0
2000033620_00001,Vendor creates invoice,2018-08-09 23:59:00,Service,True,NONE,84801.0
2000033620_00001,SRM: Created,2018-08-23 13:09:00,Service,True,batch_00,84801.0
2000033621_00001,SRM: Created,2018-08-23 14:05:00,Standard,False,batch_00,320.0
2000033621_00001,Create Purchase Order Item,2018-08-23 16:05:00,Standard,False,user_000,320.0
2000033621_00001,SRM: Awaiting Approval,2018-08-23 16:05:00,Standard,False,batch_00,320.0
2000033622_00001,SRM: Created,2018-08-27 09:30:00,Service,True,batch_00,1299.0
2000033622_00001,SRM: Complete,2018-08-27 11:30:00,Service,True,batch_00,1299.0
2000033622_00001,Create Purchase Order Item,2018-08-27 11:30:00,Service,True,user_000,1299.0
2000033623_00001,SRM: Created,2018-08-27 09:55:00,Standard,False,batch_00,202.0
2000033623_00001,SRM: Change was Transmitted,2018-08-27 11:55:00,Standard,False,batch_00,202.0
2000033623_00001,SRM: Ordered,2018-08-27 11:55:00,Standard,False,batch_00,202.0
2000033624_00001,SRM: Created,2018-08-27 15:15:00,Standard,True,batch_00,152.0
2000033624_00001,SRM: Ordered,2018-08-27 17:15:00,Standard,True,batch_00,152.0
2000033624_00001,SRM: Complete,2018-08-27 17:15:00,Standard,True,batch_00,152.0
2000033625_00001,SRM: Created,2018-08-28 08:48:00,Standard,False,batch_00,2338.0
2000033625_00001,SRM: Document Completed,2018-08-28 10:48:00,Standard,False,batch_00,2338.0
2000033625_00001,SRM: Awaiting Approval,2018-08-28 10:48:00,Standard,False,batch_00,2338.0
2000033626_00001,SRM: Created,2018-08-28 12:10:00,Service,True,batch_00,483.0
2000033626_00001,SRM: Document Completed,2018-08-28 14:10:00,Service,True,batch_00,483.0
2000033626_00001,Create Purchase Order Item,2018-08-28 14:10:00,Service,True,user_000,483.0
2000033627_00001,SRM: Created,2018-08-28 12:52:00,Service,True,batch_00,15588.0
2000033627_00001,SRM: Document Completed,2018-08-28 14:52:00,Service,True,batch_00,15588.0
2000033627_00001,SRM: Change was Transmitted,2018-08-28 14:52:00,Service,True,batch_00,15588.0
2000033628_00001,SRM: Created,2018-08-28 15:16:00,Service,True,batch_00,3380.0
2000033628_00001,SRM: Document Completed,2018-08-28 17:16:00,Service,True,batch_00,3380.0
2000033628_00001,SRM: Complete,2018-08-28 17:16:00,Service,True,batch_00,3380.0
2000033629_00001,SRM: Created,2018-08-28 15:16:00,Service,True,batch_00,3342.0
2000033629_00001,SRM: Complete,2018-08-28 17:16:00,Service,True,batch_00,3342.0
2000033629_00001,SRM: Ordered,2018-08-28 17:16:00,Service,True,batch_00,3342.0
2000033630_00001,SRM: Created,2018-08-29 07:50:00,Standard,False,batch_00,90.0
2000033630_00001,SRM: In Transfer to Execution Syst.,2018-08-29 09:50:00,Standard,False,batch_00,90.0
2000033630_00001,SRM: Document Completed,2018-08-29 09:50:00,Standard,False,batch_00,90.0
2000033631_00001,SRM: Created,2018-08-30 14:02:00,Service,True,batch_00,16887.0
2000033631_00001,SRM: Ordered,2018-08-30 16:02:00,Service,True,batch_00,16887.0
2000033631_00001,SRM: Complete,2018-08-30 16:02:00,Service,True,batch_00,16887.0
2000033632_00001,SRM: Created,2018-08-30 15:05:00,Standard,False,batch_00,538.0
2000033632_00001,SRM: Ordered,2018-08-30 17:05:00,Standard,False,batch_00,538.0
2000033632_00001,SRM: Complete,2018-08-30 17:05:00,Standard,False,batch_00,538.0
2000033633_00001,SRM: Created,2018-08-31 07:17:00,Standard,True,batch_00,1066.0
2000033633_00001,SRM: Complete,2018-08-31 09:18:00,Standard,True,batch_00,1066.0
2000033633_00001,Create Purchase Order Item,2018-08-31 09:18:00,Standard,True,user_000,1066.0
2000033634_00001,SRM: Created,2018-08-31 11:52:00,Service,True,batch_00,51127.0
2000033634_00001,SRM: Change was Transmitted,2018-08-31 13:53:00,Service,True,batch_00,51127.0
2000033634_00001,SRM: Ordered,2018-08-31 13:53:00,Service,True,batch_00,51127.0
2000033635_00001,SRM: Created,2018-08-31 11:53:00,Service,True,batch_00,13814.0
2000033635_00001,SRM: Document Completed,2018-08-31 13:53:00,Service,True,batch_00,13814.0
2000033635_00001,SRM: Awaiting Approval,2018-08-31 13:53:00,Service,True,batch_00,13814.0
2000052669_00001,SRM: Created,2018-09-03 08:28:00,Standard,False,batch_00,155.0
2000052669_00001,SRM: Document Completed,2018-09-03 10:28:00,Standard,False,batch_00,155.0
2000052669_00001,SRM: Change was Transmitted,2018-09-03 10:28:00,Standard,False,batch_00,155.0
2000052670_00001,SRM: Created,2018-09-03 10:20:00,Standard,False,batch_00,1324.0
2000052670_00001,Create Purchase Order Item,2018-09-03 12:20:00,Standard,False,user_000,1324.0
2000052670_00001,SRM: In Transfer to Execution Syst.,2018-09-03 12:20:00,Standard,False,batch_00,1324.0
2000052671_00001,SRM: Created,2018-09-03 14:16:00,Service,True,batch_00,91937.0
2000052671_00001,SRM: Complete,2018-09-03 16:16:00,Service,True,batch_00,91937.0
2000052671_00001,SRM: Awaiting Approval,2018-09-03 16:16:00,Service,True,batch_00,91937.0
2000052672_00001,SRM: Created,2018-09-03 14:16:00,Service,True,batch_00,174299.0
2000052672_00001,SRM: Change was Transmitted,2018-09-03 16:17:00,Service,True,batch_00,174299.0
2000052672_00001,SRM: Document Completed,2018-09-03 16:17:00,Service,True,batch_00,174299.0
2000052673_00001,SRM: Created,2018-09-04 19:07:00,Standard,False,batch_00,94.0
2000052673_00001,SRM: Awaiting Approval,2018-09-04 21:08:00,Standard,False,batch_00,94.0
2000052673_00001,SRM: Ordered,2018-09-04 21:08:00,Standard,False,batch_00,94.0
2000052674_00001,SRM: Created,2018-09-05 08:11:00,Service,True,batch_00,2598.0
2000052674_00001,SRM: Document Completed,2018-09-05 10:11:00,Service,True,batch_00,2598.0
2000052674_00001,SRM: In Transfer to Execution Syst.,2018-09-05 10:11:00,Service,True,batch_00,2598.0
2000052675_00001,SRM: Created,2018-09-05 11:28:00,Standard,False,batch_00,433.0
2000052675_00001,SRM: Ordered,2018-09-05 13:29:00,Standard,False,batch_00,433.0
2000052675_00001,SRM: Complete,2018-09-05 13:29:00,Standard,False,batch_00,433.0
2000052676_00001,SRM: Created,2018-09-05 14:25:00,Standard,False,batch_00,12.0
2000052676_00001,SRM: Awaiting Approval,2018-09-05 16:26:00,Standard,False,batch_00,12.0
2000052676_00001,SRM: Document Completed,2018-09-05 16:26:00,Standard,False,batch_00,12.0
2000052676_00002,SRM: Created,2018-09-05 14:25:00,Standard,False,batch_00,6.0
2000052676_00002,SRM: Complete,2018-09-05 16:26:00,Standard,False,batch_00,6.0
2000052676_00002,SRM: Awaiting Approval,2018-09-05 16:26:00,Standard,False,batch_00,6.0
2000052676_00003,SRM: Created,2018-09-05 14:25:00,Standard,False,batch_00,20.0
2000052676_00003,SRM: Complete,2018-09-05 16:26:00,Standard,False,batch_00,20.0
2000052676_00003,SRM: Awaiting Approval,2018-09-05 16:26:00,Standard,False,batch_00,20.0
2000052676_00004,SRM: Created,2018-09-05 14:25:00,Standard,False,batch_00,80.0
2000052676_00004,SRM: In Transfer to Execution Syst.,2018-09-05 16:26:00,Standard,False,batch_00,80.0
2000052676_00004,SRM: Awaiting Approval,2018-09-05 16:26:00,Standard,False,batch_00,80.0
2000052676_00005,SRM: Created,2018-09-05 14:25:00,Standard,False,batch_00,32.0
2000052676_00005,Create Purchase Order Item,2018-09-05 16:26:00,Standard,False,user_000,32.0
2000052676_00005,SRM: Change was Transmitted,2018-09-05 16:26:00,Standard,False,batch_00,32.0
2000052676_00006,SRM: Created,2018-09-05 14:25:00,Standard,False,batch_00,23.0
2000052676_00006,Create Purchase Order Item,2018-09-05 16:26:00,Standard,False,user_000,23.0
2000052676_00006,SRM: Change was Transmitted,2018-09-05 16:26:00,Standard,False,batch_00,23.0
2000052676_00007,SRM: Created,2018-09-05 14:25:00,Standard,False,batch_00,14.0
2000052676_00007,Create Purchase Order Item,2018-09-05 16:26:00,Standard,False,user_000,14.0
2000052676_00007,SRM: Change was Transmitted,2018-09-05 16:26:00,Standard,False,batch_00,14.0
2000052676_00008,SRM: Created,2018-09-05 14:25:00,Standard,False,batch_00,23.0
2000052676_00008,Create Purchase Order Item,2018-09-05 16:26:00,Standard,False,user_000,23.0
2000052676_00008,SRM: Complete,2018-09-05 16:26:00,Standard,False,batch_00,23.0
2000052677_00001,Vendor creates invoice,2018-07-02 23:59:00,Standard,False,NONE,47141.0
2000052677_00001,SRM: Created,2018-09-05 15:10:00,Standard,False,batch_00,47141.0
2000052677_00001,SRM: Awaiting Approval,2018-09-05 17:10:00,Standard,False,batch_00,47141.0
2000052678_00001,SRM: Created,2018-09-06 10:52:00,Standard,False,batch_00,199.0
2000052678_00001,SRM: Complete,2018-09-06 12:53:00,Standard,False,batch_00,199.0
2000052678_00001,SRM: Awaiting Approval,2018-09-06 12:53:00,Standard,False,batch_00,199.0
2000052678_00002,SRM: Created,2018-09-06 10:52:00,Standard,False,batch_00,145.0
2000052678_00002,Create Purchase Order Item,2018-09-06 12:53:00,Standard,False,user_000,145.0
2000052678_00002,SRM: Complete,2018-09-06 12:53:00,Standard,False,batch_00,145.0
2000052678_00003,SRM: Created,2018-09-06 10:52:00,Standard,False,batch_00,84.0
2000052678_00003,SRM: Complete,2018-09-06 12:53:00,Standard,False,batch_00,84.0
2000052678_00003,SRM: Awaiting Approval,2018-09-06 12:53:00,Standard,False,batch_00,84.0
2000052679_00001,SRM: Created,2018-09-06 10:53:00,Standard,False,batch_00,7612.0
2000052679_00001,SRM: Complete,2018-09-06 12:53:00,Standard,False,batch_00,7612.0
2000052679_00001,SRM: Awaiting Approval,2018-09-06 12:53:00,Standard,False,batch_00,7612.0
2000052679_00002,SRM: Created,2018-09-06 10:53:00,Standard,False,batch_00,398.0
2000052679_00002,SRM: Change was Transmitted,2018-09-06 12:53:00,Standard,False,batch_00,398.0
2000052679_00002,Create Purchase Order Item,2018-09-06 12:53:00,Standard,False,user_000,398.0
2000052680_00001,SRM: Created,2018-09-06 10:53:00,Standard,False,batch_00,2771.0
2000052680_00001,SRM: Change was Transmitted,2018-09-06 12:53:00,Standard,False,batch_00,2771.0
2000052680_00001,Create Purchase Order Item,2018-09-06 12:53:00,Standard,False,user_000,2771.0
2000052681_00001,Vendor creates invoice,2018-08-21 23:59:00,Standard,False,NONE,779.0
2000052681_00001,SRM: Created,2018-09-06 11:33:00,Standard,False,batch_00,779.0
2000052681_00001,SRM: Document Completed,2018-09-06 13:33:00,Standard,False,batch_00,779.0
2000052682_00001,SRM: Created,2018-09-06 12:47:00,Standard,False,batch_00,116.0
2000052682_00001,Create Purchase Order Item,2018-09-06 14:47:00,Standard,False,user_000,116.0
2000052682_00001,SRM: Awaiting Approval,2018-09-06 14:47:00,Standard,False,batch_00,116.0
2000052683_00001,SRM: Created,2018-09-07 07:32:00,Service,True,batch_00,4589.0
2000052683_00001,Create Purchase Order Item,2018-09-07 09:32:00,Service,True,user_000,4589.0
2000052683_00001,SRM: Ordered,2018-09-07 09:32:00,Service,True,batch_00,4589.0
2000052684_00001,SRM: Created,2018-09-07 12:50:00,Standard,False,batch_00,253.0
2000052684_00001,SRM: In Transfer to Execution Syst.,2018-09-07 14:50:00,Standard,False,batch_00,253.0
2000052684_00001,SRM: Ordered,2018-09-07 14:50:00,Standard,False,batch_00,253.0
2000052685_00001,SRM: Created,2018-09-07 16:12:00,Service,True,batch_00,7700.0
2000052685_00001,SRM: Change was Transmitted,2018-09-07 18:12:00,Service,True,batch_00,7700.0
2000052685_00001,SRM: In Transfer to Execution Syst.,2018-09-07 18:12:00,Service,True,batch_00,7700.0
2000052686_00001,SRM: Created,2018-09-10 08:10:00,Standard,False,batch_00,124.0
2000052686_00001,SRM: Ordered,2018-09-10 10:10:00,Standard,False,batch_00,124.0
2000052686_00001,SRM: Complete,2018-09-10 10:10:00,Standard,False,batch_00,124.0
2000052687_00001,SRM: Created,2018-09-10 15:00:00,Standard,False,batch_00,412.0
2000052687_00001,SRM: Complete,2018-09-10 17:00:00,Standard,False,batch_00,412.0
2000052687_00001,SRM: Awaiting Approval,2018-09-10 17:00:00,Standard,False,batch_00,412.0
2000052688_00001,SRM: Created,2018-09-10 15:00:00,Standard,False,batch_00,24.0
2000052688_00001,SRM: Complete,2018-09-10 17:01:00,Standard,False,batch_00,24.0
2000052688_00001,SRM: Awaiting Approval,2018-09-10 17:01:00,Standard,False,batch_00,24.0
2000052688_00002,SRM: Created,2018-09-10 15:00:00,Standard,False,batch_00,10.0
2000052688_00002,SRM: Complete,2018-09-10 17:01:00,Standard,False,batch_00,10.0
2000052688_00002,Create Purchase Order Item,2018-09-10 17:01:00,Standard,False,user_000,10.0
2000052689_00001,SRM: Created,2018-09-10 15:06:00,Service,True,batch_00,219133.0
2000052689_00001,SRM: Ordered,2018-09-10 17:07:00,Service,True,batch_00,219133.0
2000052689_00001,SRM: Change was Transmitted,2018-09-10 17:07:00,Service,True,batch_00,219133.0
2000052690_00001,SRM: Created,2018-09-10 15:07:00,Service,True,batch_00,30514.0
2000052690_00001,SRM: In Transfer to Execution Syst.,2018-09-10 17:07:00,Service,True,batch_00,30514.0
2000052690_00001,SRM: Complete,2018-09-10 17:07:00,Service,True,batch_00,30514.0
2000052691_00001,SRM: Created,2018-09-10 15:00:00,Standard,False,batch_00,194.0
2000052691_00001,SRM: Awaiting Approval,2018-09-10 17:00:00,Standard,False,batch_00,194.0
2000052691_00001,SRM: Complete,2018-09-10 17:00:00,Standard,False,batch_00,194.0
2000052692_00001,SRM: Created,2018-09-10 15:00:00,Standard,True,batch_00,124.0
2000052692_00001,SRM: Document Completed,2018-09-10 17:00:00,Standard,True,batch_00,124.0
2000052692_00001,SRM: Awaiting Approval,2018-09-10 17:00:00,Standard,True,batch_00,124.0
2000052693_00001,SRM: Created,2018-09-10 15:01:00,Standard,False,batch_00,207.0
2000052693_00001,SRM: Awaiting Approval,2018-09-10 17:01:00,Standard,False,batch_00,207.0
2000052693_00001,SRM: Complete,2018-09-10 17:01:00,Standard,False,batch_00,207.0
2000052693_00002,SRM: Created,2018-09-10 15:01:00,Standard,False,batch_00,337.0
2000052693_00002,SRM: Change was Transmitted,2018-09-10 17:01:00,Standard,False,batch_00,337.0
2000052693_00002,SRM: Complete,2018-09-10 17:01:00,Standard,False,batch_00,337.0
2000052694_00001,SRM: Created,2018-09-10 15:06:00,Service,True,batch_00,89548.0
2000052694_00001,SRM: Awaiting Approval,2018-09-10 17:06:00,Service,True,batch_00,89548.0
2000052694_00001,SRM: Ordered,2018-09-10 17:06:00,Service,True,batch_00,89548.0
2000052695_00001,SRM: Created,2018-09-10 15:07:00,Service,True,batch_00,38186.0
2000052695_00001,SRM: Document Completed,2018-09-10 17:07:00,Service,True,batch_00,38186.0
2000052695_00001,SRM: Complete,2018-09-10 17:07:00,Service,True,batch_00,38186.0
2000052696_00001,SRM: Created,2018-09-10 15:08:00,Service,True,batch_00,15378.0
2000052696_00001,SRM: In Transfer to Execution Syst.,2018-09-10 17:08:00,Service,True,batch_00,15378.0
2000052696_00001,SRM: Document Completed,2018-09-10 17:08:00,Service,True,batch_00,15378.0
2000052697_00001,SRM: Created,2018-09-11 11:21:00,Standard,False,batch_00,3783.0
2000052697_00001,SRM: Awaiting Approval,2018-09-11 13:21:00,Standard,False,batch_00,3783.0
2000052697_00001,SRM: Document Completed,2018-09-11 13:21:00,Standard,False,batch_00,3783.0
2000052698_00001,SRM: Created,2018-09-11 11:00:00,Service,True,batch_00,8649.0
2000052698_00001,Create Purchase Order Item,2018-09-11 13:00:00,Service,True,user_000,8649.0
2000052698_00001,SRM: Document Completed,2018-09-11 13:00:00,Service,True,batch_00,8649.0
2000052699_00001,SRM: Created,2018-09-11 12:29:00,Service,True,batch_00,8547.0
2000052699_00001,SRM: Awaiting Approval,2018-09-11 14:29:00,Service,True,batch_00,8547.0
2000052699_00001,SRM: Document Completed,2018-09-11 14:29:00,Service,True,batch_00,8547.0
2000052700_00001,SRM: Created,2018-09-11 15:16:00,Standard,False,batch_00,7680.0
2000052700_00001,SRM: Complete,2018-09-11 17:16:00,Standard,False,batch_00,7680.0
2000052700_00001,SRM: Document Completed,2018-09-11 17:16:00,Standard,False,batch_00,7680.0
2000052701_00001,SRM: Created,2018-09-12 06:45:00,Standard,False,batch_00,32.0
2000052701_00001,Create Purchase Order Item,2018-09-12 08:45:00,Standard,False,user_000,32.0
2000052701_00001,SRM: Ordered,2018-09-12 08:45:00,Standard,False,batch_00,32.0
2000052702_00001,SRM: Created,2018-09-12 09:51:00,Standard,False,batch_00,6339.0
2000052702_00001,SRM: Change was Transmitted,2018-09-12 11:51:00,Standard,False,batch_00,6339.0
2000052702_00001,Create Purchase Order Item,2018-09-12 11:51:00,Standard,False,user_000,6339.0
2000052703_00001,SRM: Created,2018-09-12 11:04:00,Standard,False,batch_00,311.0
2000052703_00001,SRM: Ordered,2018-09-12 13:04:00,Standard,False,batch_00,311.0
2000052703_00001,Create Purchase Order Item,2018-09-12 13:04:00,Standard,False,user_000,311.0
2000052704_00001,SRM: Created,2018-09-12 14:34:00,Standard,False,batch_00,90.0
2000052704_00001,SRM: Complete,2018-09-12 16:34:00,Standard,False,batch_00,90.0
2000052704_00001,SRM: Document Completed,2018-09-12 16:34:00,Standard,False,batch_00,90.0
2000052704_00002,SRM: Created,2018-09-12 14:34:00,Standard,False,batch_00,30.0
2000052704_00002,SRM: Document Completed,2018-09-12 16:34:00,Standard,False,batch_00,30.0
2000052704_00002,SRM: Complete,2018-09-12 16:34:00,Standard,False,batch_00,30.0
2000052705_00001,SRM: Created,2018-09-12 15:46:00,Standard,False,batch_00,51.0
2000052705_00001,Create Purchase Order Item,2018-09-12 17:46:00,Standard,False,user_000,51.0
2000052705_00001,SRM: Change was Transmitted,2018-09-12 17:46:00,Standard,False,batch_00,51.0
2000052705_00002,SRM: Created,2018-09-12 15:46:00,Standard,False,batch_00,47.0
2000052705_00002,SRM: Change was Transmitted,2018-09-12 17:46:00,Standard,False,batch_00,47.0
2000052705_00002,SRM: Ordered,2018-09-12 17:46:00,Standard,False,batch_00,47.0
2000052706_00001,SRM: Created,2018-09-12 18:31:00,Service,True,batch_00,72746.0
2000052706_00001,SRM: Ordered,2018-09-12 20:31:00,Service,True,batch_00,72746.0
2000052706_00001,SRM: Complete,2018-09-12 20:31:00,Service,True,batch_00,72746.0
2000052707_00001,SRM: Created,2018-09-13 09:49:00,Standard,False,batch_00,59.0
2000052707_00001,SRM: Awaiting Approval,2018-09-13 11:49:00,Standard,False,batch_00,59.0
2000052707_00001,SRM: Complete,2018-09-13 11:49:00,Standard,False,batch_00,59.0
2000052707_00002,SRM: Created,2018-09-13 09:49:00,Service,True,batch_00,8.0
2000052707_00002,SRM: Complete,2018-09-13 11:49:00,Service,True,batch_00,8.0
2000052707_00002,SRM: Document Completed,2018-09-13 11:49:00,Service,True,batch_00,8.0
2000052708_00001,SRM: Created,2018-09-13 09:51:00,Service,True,batch_00,389.0
2000052708_00001,Create Purchase Order Item,2018-09-13 11:51:00,Service,True,user_000,389.0
2000052708_00001,SRM: Change was Transmitted,2018-09-13 11:51:00,Service,True,batch_00,389.0
2000052709_00001,Vendor creates invoice,2018-05-13 23:59:00,Service,True,NONE,117303.0
2000052709_00001,SRM: Created,2018-09-13 13:51:00,Service,True,batch_00,117303.0
2000052709_00001,SRM: Change was Transmitted,2018-09-13 15:51:00,Service,True,batch_00,117303.0
2000052710_00001,SRM: Created,2018-09-17 06:30:00,Standard,False,batch_00,457.0
2000052710_00001,Create Purchase Order Item,2018-09-17 08:30:00,Standard,False,user_000,457.0
2000052710_00001,SRM: Awaiting Approval,2018-09-17 08:30:00,Standard,False,batch_00,457.0
2000052711_00001,Vendor creates invoice,2018-07-18 23:59:00,Standard,False,NONE,1004.0
2000052711_00001,SRM: Created,2018-09-17 07:27:00,Standard,False,batch_00,1004.0
2000052711_00001,Create Purchase Order Item,2018-09-17 09:27:00,Standard,False,user_000,1004.0
2000052712_00001,SRM: Created,2018-09-17 11:20:00,Standard,False,batch_00,191.0
2000052712_00001,SRM: Change was Transmitted,2018-09-17 13:20:00,Standard,False,batch_00,191.0
2000052712_00001,SRM: Awaiting Approval,2018-09-17 13:20:00,Standard,False,batch_00,191.0
2000052712_00002,SRM: Created,2018-09-17 11:20:00,Standard,False,batch_00,71.0
2000052712_00002,SRM: Awaiting Approval,2018-09-17 13:20:00,Standard,False,batch_00,71.0
2000052712_00002,SRM: Ordered,2018-09-17 13:20:00,Standard,False,batch_00,71.0
2000052713_00001,SRM: Created,2018-09-17 12:35:00,Standard,False,batch_00,21.0
2000052713_00001,SRM: Awaiting Approval,2018-09-17 14:35:00,Standard,False,batch_00,21.0
2000052713_00001,SRM: Complete,2018-09-17 14:35:00,Standard,False,batch_00,21.0
2000052714_00001,SRM: Created,2018-09-17 15:35:00,Service,True,batch_00,69282.0
2000052714_00001,Create Purchase Order Item,2018-09-17 17:35:00,Service,True,user_000,69282.0
2000052714_00001,SRM: Document Completed,2018-09-17 17:35:00,Service,True,batch_00,69282.0
2000052715_00001,SRM: Created,2018-09-18 06:57:00,Service,True,batch_00,1628.0
2000052715_00001,SRM: In Transfer to Execution Syst.,2018-09-18 08:57:00,Service,True,batch_00,1628.0
2000052715_00001,SRM: Complete,2018-09-18 08:57:00,Service,True,batch_00,1628.0
2000052716_00001,SRM: Created,2018-09-18 06:31:00,Service,True,batch_00,4711.0
2000052716_00001,SRM: In Transfer to Execution Syst.,2018-09-18 08:31:00,Service,True,batch_00,4711.0
2000052716_00001,SRM: Complete,2018-09-18 08:31:00,Service,True,batch_00,4711.0
2000052717_00001,SRM: Created,2018-09-18 16:06:00,Standard,False,batch_00,632.0
2000052717_00001,Create Purchase Order Item,2018-09-18 18:07:00,Standard,False,user_000,632.0
2000052717_00001,SRM: In Transfer to Execution Syst.,2018-09-18 18:07:00,Standard,False,batch_00,632.0
2000052718_00001,SRM: Created,2018-09-18 16:09:00,Standard,False,batch_00,50.0
2000052718_00001,SRM: Complete,2018-09-18 18:09:00,Standard,False,batch_00,50.0
2000052718_00001,SRM: Awaiting Approval,2018-09-18 18:09:00,Standard,False,batch_00,50.0
2000052718_00002,SRM: Created,2018-09-18 16:09:00,Standard,False,batch_00,124.0
2000052718_00002,SRM: Ordered,2018-09-18 18:09:00,Standard,False,batch_00,124.0
2000052718_00002,SRM: Complete,2018-09-18 18:09:00,Standard,False,batch_00,124.0
2000052719_00001,SRM: Created,2018-09-19 16:11:00,Standard,False,batch_00,94.0
2000052719_00001,SRM: Awaiting Approval,2018-09-19 18:12:00,Standard,False,batch_00,94.0
2000052719_00001,Create Purchase Order Item,2018-09-19 18:12:00,Standard,False,user_000,94.0
2000052720_00001,Vendor creates invoice,2018-09-05 23:59:00,Service,True,NONE,6581.0
2000052720_00001,SRM: Created,2018-09-19 19:02:00,Service,True,batch_00,6581.0
2000052720_00001,SRM: Change was Transmitted,2018-09-19 21:02:00,Service,True,batch_00,6581.0
2000052721_00001,SRM: Created,2018-09-19 22:41:00,Standard,False,batch_00,9.0
2000052721_00001,SRM: Ordered,2018-09-20 00:41:00,Standard,False,batch_00,9.0
2000052721_00001,SRM: In Transfer to Execution Syst.,2018-09-20 00:41:00,Standard,False,batch_00,9.0
2000052721_00002,SRM: Created,2018-09-19 22:41:00,Standard,False,batch_00,67.0
2000052721_00002,SRM: Complete,2018-09-20 00:41:00,Standard,False,batch_00,67.0
2000052721_00002,SRM: Awaiting Approval,2018-09-20 00:41:00,Standard,False,batch_00,67.0
2000052721_00003,SRM: Created,2018-09-19 22:41:00,Standard,False,batch_00,17.0
2000052721_00003,Create Purchase Order Item,2018-09-20 00:41:00,Standard,False,user_000,17.0
2000052721_00003,SRM: Complete,2018-09-20 00:41:00,Standard,False,batch_00,17.0
2000052721_00004,SRM: Created,2018-09-19 22:41:00,Standard,False,batch_00,12.0
2000052721_00004,Create Purchase Order Item,2018-09-20 00:41:00,Standard,False,user_000,12.0
2000052721_00004,SRM: Change was Transmitted,2018-09-20 00:41:00,Standard,False,batch_00,12.0
2000052721_00005,SRM: Created,2018-09-19 22:41:00,Standard,False,batch_00,16.0
2000052721_00005,Create Purchase Order Item,2018-09-20 00:41:00,Standard,False,user_000,16.0
2000052721_00005,SRM: Change was Transmitted,2018-09-20 00:41:00,Standard,False,batch_00,16.0
2000052721_00006,SRM: Created,2018-09-19 22:41:00,Standard,False,batch_00,23.0
2000052721_00006,Create Purchase Order Item,2018-09-20 00:41:00,Standard,False,user_000,23.0
2000052721_00006,SRM: Change was Transmitted,2018-09-20 00:41:00,Standard,False,batch_00,23.0
2000052721_00007,SRM: Created,2018-09-19 22:41:00,Standard,False,batch_00,4.0
2000052721_00007,Create Purchase Order Item,2018-09-20 00:41:00,Standard,False,user_000,4.0
2000052721_00007,SRM: Change was Transmitted,2018-09-20 00:41:00,Standard,False,batch_00,4.0
2000052721_00008,SRM: Created,2018-09-19 22:41:00,Standard,False,batch_00,24.0
2000052721_00008,Create Purchase Order Item,2018-09-20 00:41:00,Standard,False,user_000,24.0
2000052721_00008,SRM: Change was Transmitted,2018-09-20 00:41:00,Standard,False,batch_00,24.0
2000052721_00009,SRM: Created,2018-09-19 22:41:00,Standard,False,batch_00,33.0
2000052721_00009,Create Purchase Order Item,2018-09-20 00:41:00,Standard,False,user_000,33.0
2000052721_00009,SRM: Change was Transmitted,2018-09-20 00:41:00,Standard,False,batch_00,33.0
2000052721_00010,SRM: Created,2018-09-19 22:41:00,Standard,False,batch_00,30.0
2000052721_00010,SRM: Complete,2018-09-20 00:41:00,Standard,False,batch_00,30.0
2000052721_00010,SRM: Change was Transmitted,2018-09-20 00:41:00,Standard,False,batch_00,30.0
2000052722_00001,SRM: Created,2018-09-20 16:47:00,Service,True,batch_00,58471.0
2000052722_00001,SRM: In Transfer to Execution Syst.,2018-09-20 18:48:00,Service,True,batch_00,58471.0
2000052722_00001,SRM: Complete,2018-09-20 18:48:00,Service,True,batch_00,58471.0
2000052723_00001,SRM: Created,2018-09-20 16:47:00,Service,True,batch_00,58471.0
2000052723_00001,SRM: Change was Transmitted,2018-09-20 18:47:00,Service,True,batch_00,58471.0
2000052723_00001,SRM: Complete,2018-09-20 18:47:00,Service,True,batch_00,58471.0
2000052724_00001,SRM: Created,2018-09-20 16:48:00,Service,True,batch_00,45940.0
2000052724_00001,SRM: Change was Transmitted,2018-09-20 18:48:00,Service,True,batch_00,45940.0
2000052724_00001,SRM: Document Completed,2018-09-20 18:48:00,Service,True,batch_00,45940.0
2000052725_00001,SRM: Created,2018-09-21 12:34:00,Service,True,batch_00,389.0
2000052725_00001,SRM: Document Completed,2018-09-21 14:34:00,Service,True,batch_00,389.0
2000052725_00001,SRM: Complete,2018-09-21 14:34:00,Service,True,batch_00,389.0
2000052726_00001,SRM: Created,2018-09-24 12:29:00,Service,True,batch_00,52028.0
2000052726_00001,SRM: In Transfer to Execution Syst.,2018-09-24 14:29:00,Service,True,batch_00,52028.0
2000052726_00001,SRM: Ordered,2018-09-24 14:29:00,Service,True,batch_00,52028.0
2000052727_00001,SRM: Created,2018-09-24 15:56:00,Standard,True,batch_00,147.0
2000052727_00001,SRM: Complete,2018-09-24 17:56:00,Standard,True,batch_00,147.0
2000052727_00001,SRM: Awaiting Approval,2018-09-24 17:56:00,Standard,True,batch_00,147.0
2000052727_00002,SRM: Created,2018-09-24 15:56:00,Standard,True,batch_00,523.0
2000052727_00002,Create Purchase Order Item,2018-09-24 17:56:00,Standard,True,user_000,523.0
2000052727_00002,SRM: Complete,2018-09-24 17:56:00,Standard,True,batch_00,523.0
2000052728_00001,SRM: Created,2018-09-24 15:56:00,Standard,False,batch_00,13.0
2000052728_00001,SRM: Change was Transmitted,2018-09-24 17:56:00,Standard,False,batch_00,13.0
2000052728_00001,SRM: Complete,2018-09-24 17:56:00,Standard,False,batch_00,13.0
2000052729_00001,Vendor creates invoice,2018-09-05 23:59:00,Service,True,NONE,11900.0
2000052729_00001,SRM: Created,2018-09-25 13:48:00,Service,True,batch_00,11900.0
2000052729_00001,SRM: Document Completed,2018-09-25 15:48:00,Service,True,batch_00,11900.0
2000052730_00001,SRM: Created,2018-09-26 05:57:00,Standard,False,batch_00,80.0
2000052730_00001,SRM: Change was Transmitted,2018-09-26 07:57:00,Standard,False,batch_00,80.0
2000052730_00001,SRM: Awaiting Approval,2018-09-26 07:57:00,Standard,False,batch_00,80.0
2000052730_00002,SRM: Created,2018-09-26 05:57:00,Standard,False,batch_00,160.0
2000052730_00002,Create Purchase Order Item,2018-09-26 07:57:00,Standard,False,user_000,160.0
2000052730_00002,SRM: Change was Transmitted,2018-09-26 07:57:00,Standard,False,batch_00,160.0
2000052730_00003,SRM: Created,2018-09-26 05:57:00,Standard,False,batch_00,80.0
2000052730_00003,SRM: In Transfer to Execution Syst.,2018-09-26 07:57:00,Standard,False,batch_00,80.0
2000052730_00003,SRM: Document Completed,2018-09-26 07:57:00,Standard,False,batch_00,80.0
2000052731_00001,SRM: Created,2018-09-26 10:07:00,Standard,False,batch_00,65.0
2000052731_00001,SRM: Ordered,2018-09-26 12:08:00,Standard,False,batch_00,65.0
2000052731_00001,SRM: Awaiting Approval,2018-09-26 12:08:00,Standard,False,batch_00,65.0
2000052731_00002,SRM: Created,2018-09-26 10:07:00,Standard,False,batch_00,61.0
2000052731_00002,SRM: In Transfer to Execution Syst.,2018-09-26 12:08:00,Standard,False,batch_00,61.0
2000052731_00002,SRM: Ordered,2018-09-26 12:08:00,Standard,False,batch_00,61.0
2000052731_00003,SRM: Created,2018-09-26 10:07:00,Standard,False,batch_00,20.0
2000052731_00003,SRM: Document Completed,2018-09-26 12:08:00,Standard,False,batch_00,20.0
2000052731_00003,SRM: In Transfer to Execution Syst.,2018-09-26 12:08:00,Standard,False,batch_00,20.0
2000052731_00004,SRM: Created,2018-09-26 10:07:00,Standard,False,batch_00,30.0
2000052731_00004,SRM: In Transfer to Execution Syst.,2018-09-26 12:08:00,Standard,False,batch_00,30.0
2000052731_00004,Create Purchase Order Item,2018-09-26 12:08:00,Standard,False,user_000,30.0
2000052731_00005,SRM: Created,2018-09-26 10:07:00,Standard,False,batch_00,36.0
2000052731_00005,SRM: Complete,2018-09-26 12:08:00,Standard,False,batch_00,36.0
2000052731_00005,Create Purchase Order Item,2018-09-26 12:08:00,Standard,False,user_000,36.0
2000052731_00006,SRM: Created,2018-09-26 10:07:00,Standard,False,batch_00,13.0
2000052731_00006,Create Purchase Order Item,2018-09-26 12:08:00,Standard,False,user_000,13.0
2000052731_00006,SRM: Change was Transmitted,2018-09-26 12:08:00,Standard,False,batch_00,13.0
2000052731_00007,SRM: Created,2018-09-26 10:07:00,Standard,False,batch_00,6.0
2000052731_00007,SRM: Awaiting Approval,2018-09-26 12:08:00,Standard,False,batch_00,6.0
2000052731_00007,SRM: Complete,2018-09-26 12:08:00,Standard,False,batch_00,6.0
2000052732_00001,Vendor creates invoice,2018-04-10 23:59:00,Standard,False,NONE,526.0
2000052732_00001,SRM: Created,2018-09-27 09:35:00,Standard,False,batch_00,526.0
2000052732_00001,SRM: Ordered,2018-09-27 11:35:00,Standard,False,batch_00,526.0
2000052732_00002,SRM: Created,2018-09-27 09:35:00,Standard,False,batch_00,34.0
2000052732_00002,SRM: Document Completed,2018-09-27 11:35:00,Standard,False,batch_00,34.0
2000052732_00002,SRM: In Transfer to Execution Syst.,2018-09-27 11:35:00,Standard,False,batch_00,34.0
2000052732_00003,SRM: Created,2018-09-27 09:35:00,Standard,False,batch_00,452.0
2000052732_00003,SRM: Ordered,2018-09-27 11:35:00,Standard,False,batch_00,452.0
2000052732_00003,SRM: Document Completed,2018-09-27 11:35:00,Standard,False,batch_00,452.0
2000052733_00001,SRM: Created,2018-09-27 09:35:00,Standard,False,batch_00,640.0
2000052733_00001,SRM: Complete,2018-09-27 11:36:00,Standard,False,batch_00,640.0
2000052733_00001,SRM: Awaiting Approval,2018-09-27 11:36:00,Standard,False,batch_00,640.0
2000052734_00001,SRM: Created,2018-09-27 10:48:00,Standard,False,batch_00,320.0
2000052734_00001,SRM: Complete,2018-09-27 12:48:00,Standard,False,batch_00,320.0
2000052734_00001,SRM: In Transfer to Execution Syst.,2018-09-27 12:48:00,Standard,False,batch_00,320.0
2000052735_00001,SRM: Created,2018-09-27 09:57:00,Service,True,batch_00,112470.0
2000052735_00001,SRM: Awaiting Approval,2018-09-27 11:58:00,Service,True,batch_00,112470.0
2000052735_00001,SRM: Document Completed,2018-09-27 11:58:00,Service,True,batch_00,112470.0
2000052736_00001,SRM: Created,2018-09-27 10:40:00,Standard,False,batch_00,320.0
2000052736_00001,SRM: Complete,2018-09-27 12:40:00,Standard,False,batch_00,320.0
2000052736_00001,SRM: Awaiting Approval,2018-09-27 12:40:00,Standard,False,batch_00,320.0
2000052737_00001,SRM: Created,2018-09-27 16:01:00,Service,True,batch_00,6574.0
2000052737_00001,SRM: Change was Transmitted,2018-09-27 18:01:00,Service,True,batch_00,6574.0
2000052737_00001,SRM: Awaiting Approval,2018-09-27 18:01:00,Service,True,batch_00,6574.0
2000052738_00001,SRM: Created,2018-09-28 18:35:00,Standard,False,batch_00,28.0
2000052738_00001,SRM: Change was Transmitted,2018-09-28 20:35:00,Standard,False,batch_00,28.0
2000052738_00001,SRM: Ordered,2018-09-28 20:35:00,Standard,False,batch_00,28.0
2000052738_00002,SRM: Created,2018-09-28 18:35:00,Standard,False,batch_00,33.0
2000052738_00002,SRM: Complete,2018-09-28 20:35:00,Standard,False,batch_00,33.0
2000052738_00002,SRM: Change was Transmitted,2018-09-28 20:35:00,Standard,False,batch_00,33.0
2000052739_00001,SRM: Created,2018-09-28 20:58:00,Service,True,batch_00,3464.0
2000052739_00001,SRM: In Transfer to Execution Syst.,2018-09-28 22:58:00,Service,True,batch_00,3464.0
2000052739_00001,SRM: Change was Transmitted,2018-09-28 22:58:00,Service,True,batch_00,3464.0
2000052740_00001,Vendor creates invoice,2018-02-10 23:59:00,Standard,False,NONE,56.0
2000052740_00001,SRM: Created,2018-10-01 07:02:00,Standard,False,batch_00,56.0
2000052740_00001,SRM: Ordered,2018-10-01 09:03:00,Standard,False,batch_00,56.0
2000052740_00002,Vendor creates invoice,2018-02-10 23:59:00,Standard,False,NONE,40.0
2000052740_00002,SRM: Created,2018-10-01 07:02:00,Standard,False,batch_00,40.0
2000052740_00002,SRM: Document Completed,2018-10-01 09:03:00,Standard,False,batch_00,40.0
2000052741_00001,SRM: Created,2018-10-01 07:25:00,Standard,False,batch_00,63.0
2000052741_00001,SRM: Complete,2018-10-01 09:25:00,Standard,False,batch_00,63.0
2000052741_00001,SRM: Awaiting Approval,2018-10-01 09:25:00,Standard,False,batch_00,63.0
2000052741_00002,SRM: Created,2018-10-01 07:25:00,Standard,False,batch_00,938.0
2000052741_00002,SRM: In Transfer to Execution Syst.,2018-10-01 09:25:00,Standard,False,batch_00,938.0
2000052741_00002,Create Purchase Order Item,2018-10-01 09:25:00,Standard,False,user_000,938.0
2000052742_00001,SRM: Created,2018-10-01 14:00:00,Service,True,batch_00,17845.0
2000052742_00001,SRM: In Transfer to Execution Syst.,2018-10-01 16:00:00,Service,True,batch_00,17845.0
2000052742_00001,SRM: Awaiting Approval,2018-10-01 16:00:00,Service,True,batch_00,17845.0
2000052743_00001,SRM: Created,2018-10-01 14:21:00,Standard,False,batch_00,420.0
2000052743_00001,SRM: Document Completed,2018-10-01 16:21:00,Standard,False,batch_00,420.0
2000052743_00001,SRM: Awaiting Approval,2018-10-01 16:21:00,Standard,False,batch_00,420.0
2000052744_00001,SRM: Created,2018-10-02 10:48:00,Service,True,batch_00,5967.0
2000052744_00001,Create Purchase Order Item,2018-10-02 12:48:00,Service,True,user_000,5967.0
2000052744_00001,SRM: Change was Transmitted,2018-10-02 12:48:00,Service,True,batch_00,5967.0
2000052745_00001,SRM: Created,2018-10-02 11:06:00,Standard,True,batch_00,24.0
2000052745_00001,SRM: Complete,2018-10-02 13:06:00,Standard,True,batch_00,24.0
2000052745_00001,SRM: Awaiting Approval,2018-10-02 13:06:00,Standard,True,batch_00,24.0
2000052745_00002,SRM: Created,2018-10-02 11:06:00,Standard,True,batch_00,18.0
2000052745_00002,SRM: Complete,2018-10-02 13:06:00,Standard,True,batch_00,18.0
2000052745_00002,SRM: Awaiting Approval,2018-10-02 13:06:00,Standard,True,batch_00,18.0
2000052745_00003,SRM: Created,2018-10-02 11:06:00,Standard,True,batch_00,28.0
2000052745_00003,SRM: Change was Transmitted,2018-10-02 13:06:00,Standard,True,batch_00,28.0
2000052745_00003,SRM: In Transfer to Execution Syst.,2018-10-02 13:06:00,Standard,True,batch_00,28.0
2000052745_00004,SRM: Created,2018-10-02 11:06:00,Standard,True,batch_00,15.0
2000052745_00004,SRM: Complete,2018-10-02 13:06:00,Standard,True,batch_00,15.0
2000052745_00004,SRM: Awaiting Approval,2018-10-02 13:06:00,Standard,True,batch_00,15.0
2000052745_00005,SRM: Created,2018-10-02 11:06:00,Standard,True,batch_00,14.0
2000052745_00005,SRM: Complete,2018-10-02 13:06:00,Standard,True,batch_00,14.0
2000052745_00005,SRM: Awaiting Approval,2018-10-02 13:06:00,Standard,True,batch_00,14.0
2000052745_00006,SRM: Created,2018-10-02 11:06:00,Standard,True,batch_00,50.0
2000052745_00006,SRM: Complete,2018-10-02 13:06:00,Standard,True,batch_00,50.0
2000052745_00006,SRM: Awaiting Approval,2018-10-02 13:06:00,Standard,True,batch_00,50.0
2000052745_00007,SRM: Created,2018-10-02 11:06:00,Standard,True,batch_00,19.0
2000052745_00007,SRM: Document Completed,2018-10-02 13:06:00,Standard,True,batch_00,19.0
2000052745_00007,SRM: Complete,2018-10-02 13:06:00,Standard,True,batch_00,19.0
2000052746_00001,SRM: Created,2018-10-03 07:33:00,Standard,False,batch_00,56.0
2000052746_00001,SRM: Document Completed,2018-10-03 09:33:00,Standard,False,batch_00,56.0
2000052746_00001,SRM: Awaiting Approval,2018-10-03 09:33:00,Standard,False,batch_00,56.0
2000052747_00001,Vendor creates invoice,2018-09-28 23:59:00,Service,True,NONE,10740.0
2000052747_00001,SRM: Created,2018-10-04 09:02:00,Service,True,batch_00,10740.0
2000052747_00001,SRM: Change was Transmitted,2018-10-04 11:02:00,Service,True,batch_00,10740.0
2000052748_00001,SRM: Created,2018-10-04 11:30:00,Service,True,batch_00,3637.0
2000052748_00001,SRM: Complete,2018-10-04 13:30:00,Service,True,batch_00,3637.0
2000052748_00001,SRM: Awaiting Approval,2018-10-04 13:30:00,Service,True,batch_00,3637.0
2000052749_00001,SRM: Created,2018-10-04 13:18:00,Standard,False,batch_00,90.0
2000052749_00001,SRM: Awaiting Approval,2018-10-04 15:18:00,Standard,False,batch_00,90.0
2000052749_00001,SRM: Complete,2018-10-04 15:18:00,Standard,False,batch_00,90.0
2000052750_00001,SRM: Created,2018-10-04 14:24:00,Service,True,batch_00,4013.0
2000052750_00001,SRM: Awaiting Approval,2018-10-04 16:24:00,Service,True,batch_00,4013.0
2000052750_00001,SRM: Document Completed,2018-10-04 16:24:00,Service,True,batch_00,4013.0
2000052751_00001,SRM: Created,2018-10-04 15:22:00,Standard,False,batch_00,245.0
2000052751_00001,SRM: Complete,2018-10-04 17:22:00,Standard,False,batch_00,245.0
2000052751_00001,SRM: Awaiting Approval,2018-10-04 17:22:00,Standard,False,batch_00,245.0
2000052751_00002,SRM: Created,2018-10-04 15:22:00,Standard,False,batch_00,507.0
2000052751_00002,SRM: Complete,2018-10-04 17:22:00,Standard,False,batch_00,507.0
2000052751_00002,SRM: Awaiting Approval,2018-10-04 17:22:00,Standard,False,batch_00,507.0
2000052751_00003,SRM: Created,2018-10-04 15:22:00,Standard,False,batch_00,33.0
2000052751_00003,SRM: In Transfer to Execution Syst.,2018-10-04 17:22:00,Standard,False,batch_00,33.0
2000052751_00003,SRM: Change was Transmitted,2018-10-04 17:22:00,Standard,False,batch_00,33.0
2000052751_00004,SRM: Created,2018-10-04 15:22:00,Standard,False,batch_00,103.0
2000052751_00004,SRM: Change was Transmitted,2018-10-04 17:22:00,Standard,False,batch_00,103.0
2000052751_00004,SRM: In Transfer to Execution Syst.,2018-10-04 17:22:00,Standard,False,batch_00,103.0
2000052751_00005,SRM: Created,2018-10-04 15:22:00,Standard,False,batch_00,16.0
2000052751_00005,Create Purchase Order Item,2018-10-04 17:22:00,Standard,False,user_000,16.0
2000052751_00005,SRM: Change was Transmitted,2018-10-04 17:22:00,Standard,False,batch_00,16.0
2000052752_00001,SRM: Created,2018-10-05 18:07:00,Standard,False,batch_00,4546.0
2000052752_00001,SRM: Document Completed,2018-10-05 20:07:00,Standard,False,batch_00,4546.0
2000052752_00001,SRM: Complete,2018-10-05 20:07:00,Standard,False,batch_00,4546.0
2000052753_00001,SRM: Created,2018-10-05 18:07:00,Standard,False,batch_00,4546.0
2000052753_00001,SRM: Change was Transmitted,2018-10-05 20:08:00,Standard,False,batch_00,4546.0
2000052753_00001,SRM: Document Completed,2018-10-05 20:08:00,Standard,False,batch_00,4546.0
2000052754_00001,SRM: Created,2018-10-07 15:16:00,Service,True,batch_00,3026.0
2000052754_00001,SRM: Document Completed,2018-10-07 17:17:00,Service,True,batch_00,3026.0
2000052754_00001,SRM: Change was Transmitted,2018-10-07 17:17:00,Service,True,batch_00,3026.0
2000052755_00001,SRM: Created,2018-10-08 06:33:00,Service,True,batch_00,4437.0
2000052755_00001,SRM: Complete,2018-10-08 08:33:00,Service,True,batch_00,4437.0
2000052755_00001,SRM: Document Completed,2018-10-08 08:33:00,Service,True,batch_00,4437.0
2000052756_00001,Vendor creates invoice,2018-09-10 23:59:00,Standard,False,NONE,263.0
2000052756_00001,Vendor creates debit memo,2018-09-10 23:59:00,Standard,False,NONE,263.0
2000052756_00001,SRM: Created,2018-10-08 10:11:00,Standard,False,batch_00,263.0
2000052757_00001,SRM: Created,2018-10-08 11:31:00,Service,True,batch_00,450.0
2000052757_00001,SRM: Awaiting Approval,2018-10-08 13:31:00,Service,True,batch_00,450.0
2000052757_00001,SRM: Complete,2018-10-08 13:31:00,Service,True,batch_00,450.0
2000052758_00001,SRM: Created,2018-10-08 12:18:00,Service,True,batch_00,311.0
2000052758_00001,SRM: Document Completed,2018-10-08 14:18:00,Service,True,batch_00,311.0
2000052758_00001,SRM: Complete,2018-10-08 14:18:00,Service,True,batch_00,311.0
2000052759_00001,SRM: Created,2018-10-08 14:30:00,Service,True,batch_00,19103.0
2000052759_00001,SRM: Ordered,2018-10-08 16:31:00,Service,True,batch_00,19103.0
2000052759_00001,Create Purchase Order Item,2018-10-08 16:31:00,Service,True,user_000,19103.0
2000052760_00001,SRM: Created,2018-10-08 15:08:00,Service,True,batch_00,86515.0
2000052760_00001,Create Purchase Order Item,2018-10-08 17:09:00,Service,True,user_000,86515.0
2000052760_00001,SRM: Ordered,2018-10-08 17:09:00,Service,True,batch_00,86515.0
2000052761_00001,SRM: Created,2018-10-09 08:48:00,Standard,True,batch_00,113.0
2000052761_00001,SRM: In Transfer to Execution Syst.,2018-10-09 10:48:00,Standard,True,batch_00,113.0
2000052761_00001,Create Purchase Order Item,2018-10-09 10:48:00,Standard,True,user_000,113.0
2000052761_00002,SRM: Created,2018-10-09 08:48:00,Standard,True,batch_00,332.0
2000052761_00002,SRM: Ordered,2018-10-09 10:48:00,Standard,True,batch_00,332.0
2000052761_00002,SRM: Change was Transmitted,2018-10-09 10:48:00,Standard,True,batch_00,332.0
2000052762_00001,SRM: Created,2018-10-09 16:11:00,Standard,False,batch_00,722.0
2000052762_00001,SRM: Document Completed,2018-10-09 18:11:00,Standard,False,batch_00,722.0
2000052762_00001,SRM: In Transfer to Execution Syst.,2018-10-09 18:11:00,Standard,False,batch_00,722.0
2000052763_00001,SRM: Created,2018-10-09 16:11:00,Standard,False,batch_00,614.0
2000052763_00001,SRM: Document Completed,2018-10-09 18:11:00,Standard,False,batch_00,614.0
2000052763_00001,SRM: Ordered,2018-10-09 18:11:00,Standard,False,batch_00,614.0
2000052764_00001,Vendor creates invoice,2018-08-20 23:59:00,Service,True,NONE,3181.0
2000052764_00001,SRM: Created,2018-10-11 07:26:00,Service,True,batch_00,3181.0
2000052764_00001,SRM: Document Completed,2018-10-11 09:26:00,Service,True,batch_00,3181.0
2000052765_00001,SRM: Created,2018-10-11 11:19:00,Service,True,batch_00,15242.0
2000052765_00001,SRM: Change was Transmitted,2018-10-11 13:19:00,Service,True,batch_00,15242.0
2000052765_00001,SRM: In Transfer to Execution Syst.,2018-10-11 13:19:00,Service,True,batch_00,15242.0
2000052766_00001,SRM: Created,2018-10-11 12:10:00,Service,True,batch_00,3261.0
2000052766_00001,SRM: In Transfer to Execution Syst.,2018-10-11 14:11:00,Service,True,batch_00,3261.0
2000052766_00001,SRM: Awaiting Approval,2018-10-11 14:11:00,Service,True,batch_00,3261.0
2000052767_00001,SRM: Created,2018-10-11 13:55:00,Standard,False,batch_00,129.0
2000052767_00001,SRM: Complete,2018-10-11 15:55:00,Standard,False,batch_00,129.0
2000052767_00001,SRM: Awaiting Approval,2018-10-11 15:55:00,Standard,False,batch_00,129.0
2000052767_00002,SRM: Created,2018-10-11 13:55:00,Standard,False,batch_00,37.0
2000052767_00002,SRM: Complete,2018-10-11 15:55:00,Standard,False,batch_00,37.0
2000052767_00002,SRM: Awaiting Approval,2018-10-11 15:55:00,Standard,False,batch_00,37.0
2000052767_00003,SRM: Created,2018-10-11 13:55:00,Standard,False,batch_00,53.0
2000052767_00003,SRM: Complete,2018-10-11 15:55:00,Standard,False,batch_00,53.0
2000052767_00003,SRM: Awaiting Approval,2018-10-11 15:55:00,Standard,False,batch_00,53.0
2000052767_00004,SRM: Created,2018-10-11 13:55:00,Standard,False,batch_00,83.0
2000052767_00004,Create Purchase Order Item,2018-10-11 15:55:00,Standard,False,user_000,83.0
2000052767_00004,SRM: Complete,2018-10-11 15:55:00,Standard,False,batch_00,83.0
2000052767_00005,SRM: Created,2018-10-11 13:55:00,Standard,False,batch_00,17.0
2000052767_00005,Create Purchase Order Item,2018-10-11 15:55:00,Standard,False,user_000,17.0
2000052767_00005,SRM: Change was Transmitted,2018-10-11 15:55:00,Standard,False,batch_00,17.0
2000052768_00001,SRM: Created,2018-10-11 14:30:00,Standard,False,batch_00,610.0
2000052768_00001,SRM: Awaiting Approval,2018-10-11 16:30:00,Standard,False,batch_00,610.0
2000052768_00001,SRM: Document Completed,2018-10-11 16:30:00,Standard,False,batch_00,610.0
2000052769_00001,SRM: Created,2018-10-12 06:41:00,Service,True,batch_00,14840.0
2000052769_00001,Create Purchase Order Item,2018-10-12 08:41:00,Service,True,user_000,14840.0
2000052769_00001,SRM: Ordered,2018-10-12 08:41:00,Service,True,batch_00,14840.0
2000052770_00001,SRM: Created,2018-10-12 06:41:00,Service,True,batch_00,14809.0
2000052770_00001,SRM: Awaiting Approval,2018-10-12 08:41:00,Service,True,batch_00,14809.0
2000052770_00001,SRM: Complete,2018-10-12 08:41:00,Service,True,batch_00,14809.0
2000052771_00001,SRM: Created,2018-10-12 06:41:00,Service,True,batch_00,16867.0
2000052771_00001,SRM: Change was Transmitted,2018-10-12 08:42:00,Service,True,batch_00,16867.0
2000052771_00001,SRM: Ordered,2018-10-12 08:42:00,Service,True,batch_00,16867.0
2000052772_00001,SRM: Created,2018-10-12 07:08:00,Service,True,batch_00,3857.0
2000052772_00001,SRM: Complete,2018-10-12 09:08:00,Service,True,batch_00,3857.0
2000052772_00001,SRM: Document Completed,2018-10-12 09:08:00,Service,True,batch_00,3857.0
2000052773_00001,SRM: Created,2018-10-12 22:01:00,Standard,False,batch_00,1045.0
2000052773_00001,SRM: Document Completed,2018-10-13 00:01:00,Standard,False,batch_00,1045.0
2000052773_00001,SRM: Ordered,2018-10-13 00:01:00,Standard,False,batch_00,1045.0
2000052774_00001,SRM: Created,2018-10-12 22:00:00,Standard,False,batch_00,3017.0
2000052774_00001,SRM: Awaiting Approval,2018-10-13 00:01:00,Standard,False,batch_00,3017.0
2000052774_00001,SRM: Complete,2018-10-13 00:01:00,Standard,False,batch_00,3017.0
2000052774_00002,SRM: Created,2018-10-12 22:00:00,Standard,False,batch_00,6340.0
2000052774_00002,SRM: Change was Transmitted,2018-10-13 00:01:00,Standard,False,batch_00,6340.0
2000052774_00002,SRM: In Transfer to Execution Syst.,2018-10-13 00:01:00,Standard,False,batch_00,6340.0
2000052775_00001,SRM: Created,2018-10-15 06:19:00,Standard,False,batch_00,166.0
2000052775_00001,SRM: Awaiting Approval,2018-10-15 08:19:00,Standard,False,batch_00,166.0
2000052775_00001,SRM: Document Completed,2018-10-15 08:19:00,Standard,False,batch_00,166.0
2000052775_00002,SRM: Created,2018-10-15 06:19:00,Standard,False,batch_00,166.0
2000052775_00002,SRM: Complete,2018-10-15 08:19:00,Standard,False,batch_00,166.0
2000052775_00002,SRM: Awaiting Approval,2018-10-15 08:19:00,Standard,False,batch_00,166.0
2000052775_00003,SRM: Created,2018-10-15 06:19:00,Standard,False,batch_00,166.0
2000052775_00003,Create Purchase Order Item,2018-10-15 08:19:00,Standard,False,user_000,166.0
2000052775_00003,SRM: Ordered,2018-10-15 08:19:00,Standard,False,batch_00,166.0
2000052776_00001,SRM: Created,2018-10-15 11:31:00,Standard,False,batch_00,58.0
2000052776_00001,Create Purchase Order Item,2018-10-15 13:32:00,Standard,False,user_000,58.0
2000052776_00001,SRM: Change was Transmitted,2018-10-15 13:32:00,Standard,False,batch_00,58.0
2000052776_00002,SRM: Created,2018-10-15 11:31:00,Standard,False,batch_00,69.0
2000052776_00002,SRM: Change was Transmitted,2018-10-15 13:32:00,Standard,False,batch_00,69.0
2000052776_00002,SRM: Complete,2018-10-15 13:32:00,Standard,False,batch_00,69.0
2000052776_00003,SRM: Created,2018-10-15 11:31:00,Standard,False,batch_00,19.0
2000052776_00003,SRM: Change was Transmitted,2018-10-15 13:32:00,Standard,False,batch_00,19.0
2000052776_00003,SRM: Complete,2018-10-15 13:32:00,Standard,False,batch_00,19.0
2000052776_00004,SRM: Created,2018-10-15 11:31:00,Standard,False,batch_00,19.0
2000052776_00004,SRM: Ordered,2018-10-15 13:32:00,Standard,False,batch_00,19.0
2000052776_00004,Create Purchase Order Item,2018-10-15 13:32:00,Standard,False,user_000,19.0
2000052776_00005,SRM: Created,2018-10-15 11:31:00,Standard,False,batch_00,19.0
2000052776_00005,SRM: Complete,2018-10-15 13:32:00,Standard,False,batch_00,19.0
2000052776_00005,SRM: Change was Transmitted,2018-10-15 13:32:00,Standard,False,batch_00,19.0
2000052776_00006,SRM: Created,2018-10-15 11:31:00,Standard,False,batch_00,15.0
2000052776_00006,SRM: Change was Transmitted,2018-10-15 13:32:00,Standard,False,batch_00,15.0
2000052776_00006,Create Purchase Order Item,2018-10-15 13:32:00,Standard,False,user_000,15.0
2000052777_00001,SRM: Created,2018-10-15 15:24:00,Service,True,batch_00,163678.0
2000052777_00001,SRM: Ordered,2018-10-15 17:24:00,Service,True,batch_00,163678.0
2000052777_00001,SRM: Document Completed,2018-10-15 17:24:00,Service,True,batch_00,163678.0
2000052778_00001,SRM: Created,2018-10-16 04:39:00,Service,True,batch_00,569.0
2000052778_00001,SRM: Awaiting Approval,2018-10-16 06:39:00,Service,True,batch_00,569.0
2000052778_00001,SRM: In Transfer to Execution Syst.,2018-10-16 06:39:00,Service,True,batch_00,569.0
2000052779_00001,Vendor creates invoice,2018-09-20 23:59:00,Standard,False,NONE,452.0
2000052779_00001,SRM: Created,2018-10-16 07:40:00,Standard,False,batch_00,452.0
2000052779_00001,SRM: Complete,2018-10-16 09:41:00,Standard,False,batch_00,452.0
2000052780_00001,SRM: Created,2018-10-16 10:10:00,Standard,False,batch_00,155.0
2000052780_00001,SRM: Change was Transmitted,2018-10-16 12:10:00,Standard,False,batch_00,155.0
2000052780_00001,Create Purchase Order Item,2018-10-16 12:10:00,Standard,False,user_000,155.0
2000052781_00001,SRM: Created,2018-10-16 15:30:00,Standard,False,batch_00,961.0
2000052781_00001,SRM: Awaiting Approval,2018-10-16 17:30:00,Standard,False,batch_00,961.0
2000052781_00001,SRM: Complete,2018-10-16 17:30:00,Standard,False,batch_00,961.0
2000052781_00002,SRM: Created,2018-10-16 15:30:00,Standard,False,batch_00,935.0
2000052781_00002,Create Purchase Order Item,2018-10-16 17:30:00,Standard,False,user_000,935.0
2000052781_00002,SRM: Ordered,2018-10-16 17:30:00,Standard,False,batch_00,935.0
2000052782_00001,SRM: Created,2018-10-16 19:56:00,Service,True,batch_00,8989.0
2000052782_00001,SRM: Ordered,2018-10-16 21:56:00,Service,True,batch_00,8989.0
2000052782_00001,SRM: In Transfer to Execution Syst.,2018-10-16 21:56:00,Service,True,batch_00,8989.0
2000052783_00001,SRM: Created,2018-10-17 12:09:00,Standard,False,batch_00,2.0
2000052783_00001,SRM: In Transfer to Execution Syst.,2018-10-17 14:09:00,Standard,False,batch_00,2.0
2000052783_00001,SRM: Document Completed,2018-10-17 14:09:00,Standard,False,batch_00,2.0
2000052783_00002,SRM: Created,2018-10-17 12:09:00,Standard,False,batch_00,15.0
2000052783_00002,SRM: Change was Transmitted,2018-10-17 14:09:00,Standard,False,batch_00,15.0
2000052783_00002,SRM: Awaiting Approval,2018-10-17 14:09:00,Standard,False,batch_00,15.0
2000052783_00003,SRM: Created,2018-10-17 12:09:00,Standard,False,batch_00,126.0
2000052783_00003,SRM: Ordered,2018-10-17 14:09:00,Standard,False,batch_00,126.0
2000052783_00003,Create Purchase Order Item,2018-10-17 14:09:00,Standard,False,user_000,126.0
2000052784_00001,SRM: Created,2018-10-17 12:57:00,Service,True,batch_00,116.0
2000052784_00001,SRM: Awaiting Approval,2018-10-17 14:57:00,Service,True,batch_00,116.0
2000052784_00001,Create Purchase Order Item,2018-10-17 14:57:00,Service,True,user_000,116.0
2000052785_00001,SRM: Created,2018-10-17 16:23:00,Service,True,batch_00,108487.0
2000052785_00001,SRM: Awaiting Approval,2018-10-17 18:23:00,Service,True,batch_00,108487.0
2000052785_00001,SRM: Complete,2018-10-17 18:23:00,Service,True,batch_00,108487.0
2000052786_00001,Vendor creates invoice,2018-10-17 23:59:00,Service,True,NONE,1409.0
2000052786_00001,SRM: Created,2018-10-18 09:15:00,Service,True,batch_00,1409.0
2000052786_00001,SRM: Change was Transmitted,2018-10-18 11:15:00,Service,True,batch_00,1409.0
2000052787_00001,SRM: Created,2018-10-18 09:48:00,Standard,False,batch_00,1766.0
2000052787_00001,SRM: Complete,2018-10-18 11:48:00,Standard,False,batch_00,1766.0
2000052787_00001,SRM: Awaiting Approval,2018-10-18 11:48:00,Standard,False,batch_00,1766.0
2000052788_00001,SRM: Created,2018-10-18 09:58:00,Service,True,batch_00,37623.0
2000052788_00001,SRM: Document Completed,2018-10-18 11:58:00,Service,True,batch_00,37623.0
2000052788_00001,Create Purchase Order Item,2018-10-18 11:58:00,Service,True,user_000,37623.0
2000052789_00001,SRM: Created,2018-10-19 09:13:00,Standard,False,batch_00,285.0
2000052789_00001,SRM: Awaiting Approval,2018-10-19 11:13:00,Standard,False,batch_00,285.0
2000052789_00001,Create Purchase Order Item,2018-10-19 11:13:00,Standard,False,user_000,285.0
2000052790_00001,SRM: Created,2018-10-19 09:09:00,Standard,False,batch_00,3048.0
2000052790_00001,SRM: Ordered,2018-10-19 11:09:00,Standard,False,batch_00,3048.0
2000052790_00001,SRM: Document Completed,2018-10-19 11:09:00,Standard,False,batch_00,3048.0
2000052791_00001,SRM: Created,2018-10-22 09:36:00,Service,True,batch_00,193989.0
2000052791_00001,SRM: Ordered,2018-10-22 11:37:00,Service,True,batch_00,193989.0
2000052791_00001,Create Purchase Order Item,2018-10-22 11:37:00,Service,True,user_000,193989.0
2000052792_00001,Vendor creates invoice,2018-09-28 23:59:00,Standard,False,NONE,45952.0
2000052792_00001,SRM: Created,2018-10-22 20:31:00,Standard,False,batch_00,45952.0
2000052792_00001,Create Purchase Order Item,2018-10-22 22:31:00,Standard,False,user_000,45952.0
2000052793_00001,SRM: Created,2018-10-23 12:19:00,Service,True,batch_00,2286.0
2000052793_00001,SRM: Complete,2018-10-23 14:19:00,Service,True,batch_00,2286.0
2000052793_00001,SRM: Document Completed,2018-10-23 14:19:00,Service,True,batch_00,2286.0
2000052794_00001,SRM: Created,2018-10-24 08:35:00,Standard,False,batch_00,1.0
2000052794_00001,SRM: Complete,2018-10-24 10:36:00,Standard,False,batch_00,1.0
2000052794_00001,SRM: Awaiting Approval,2018-10-24 10:36:00,Standard,False,batch_00,1.0
2000052794_00002,SRM: Created,2018-10-24 08:35:00,Standard,False,batch_00,28.0
2000052794_00002,SRM: Complete,2018-10-24 10:36:00,Standard,False,batch_00,28.0
2000052794_00002,SRM: Awaiting Approval,2018-10-24 10:36:00,Standard,False,batch_00,28.0
2000052794_00003,SRM: Created,2018-10-24 08:35:00,Standard,False,batch_00,58.0
2000052794_00003,SRM: Awaiting Approval,2018-10-24 10:36:00,Standard,False,batch_00,58.0
2000052794_00003,SRM: Document Completed,2018-10-24 10:36:00,Standard,False,batch_00,58.0
2000052795_00001,SRM: Created,2018-10-24 12:31:00,Standard,False,batch_00,113.0
2000052795_00001,SRM: Awaiting Approval,2018-10-24 14:32:00,Standard,False,batch_00,113.0
2000052795_00001,SRM: Document Completed,2018-10-24 14:32:00,Standard,False,batch_00,113.0
2000052796_00001,SRM: Created,2018-10-24 14:00:00,Standard,False,batch_00,161.0
2000052796_00001,SRM: Ordered,2018-10-24 16:00:00,Standard,False,batch_00,161.0
2000052796_00001,SRM: Change was Transmitted,2018-10-24 16:00:00,Standard,False,batch_00,161.0
2000052796_00002,SRM: Created,2018-10-24 14:00:00,Standard,False,batch_00,81.0
2000052796_00002,SRM: Ordered,2018-10-24 16:00:00,Standard,False,batch_00,81.0
2000052796_00002,SRM: Change was Transmitted,2018-10-24 16:00:00,Standard,False,batch_00,81.0
2000052797_00001,SRM: Created,2018-10-24 14:00:00,Standard,True,batch_00,98.0
2000052797_00001,SRM: Document Completed,2018-10-24 16:00:00,Standard,True,batch_00,98.0
2000052797_00001,SRM: Complete,2018-10-24 16:00:00,Standard,True,batch_00,98.0
2000052798_00001,SRM: Created,2018-10-24 15:13:00,Service,True,batch_00,28578.0
2000052798_00001,SRM: Document Completed,2018-10-24 17:14:00,Service,True,batch_00,28578.0
2000052798_00001,SRM: In Transfer to Execution Syst.,2018-10-24 17:14:00,Service,True,batch_00,28578.0
2000052799_00001,SRM: Created,2018-10-24 15:16:00,Service,True,batch_00,190170.0
2000052799_00001,SRM: Awaiting Approval,2018-10-24 17:16:00,Service,True,batch_00,190170.0
2000052799_00001,SRM: Change was Transmitted,2018-10-24 17:16:00,Service,True,batch_00,190170.0
2000052800_00001,SRM: Created,2018-10-25 07:05:00,Service,True,batch_00,10563.0
2000052800_00001,SRM: Complete,2018-10-25 09:05:00,Service,True,batch_00,10563.0
2000052800_00001,SRM: Awaiting Approval,2018-10-25 09:05:00,Service,True,batch_00,10563.0
2000052801_00001,SRM: Created,2018-10-25 07:47:00,Standard,False,batch_00,96.0
2000052801_00001,SRM: Awaiting Approval,2018-10-25 09:47:00,Standard,False,batch_00,96.0
2000052801_00001,SRM: Document Completed,2018-10-25 09:47:00,Standard,False,batch_00,96.0
2000052801_00002,SRM: Created,2018-10-25 07:47:00,Standard,False,batch_00,168.0
2000052801_00002,Create Purchase Order Item,2018-10-25 09:47:00,Standard,False,user_000,168.0
2000052801_00002,SRM: Awaiting Approval,2018-10-25 09:47:00,Standard,False,batch_00,168.0
2000052801_00003,SRM: Created,2018-10-25 07:47:00,Standard,False,batch_00,96.0
2000052801_00003,Create Purchase Order Item,2018-10-25 09:47:00,Standard,False,user_000,96.0
2000052801_00003,SRM: Change was Transmitted,2018-10-25 09:47:00,Standard,False,batch_00,96.0
2000052802_00001,Vendor creates invoice,2018-09-25 23:59:00,Service,True,NONE,53042.0
2000052802_00001,SRM: Created,2018-10-25 08:50:00,Service,True,batch_00,53042.0
2000052802_00001,SRM: Complete,2018-10-25 10:50:00,Service,True,batch_00,53042.0
2000052803_00001,SRM: Created,2018-10-26 10:26:00,Standard,False,batch_00,83.0
2000052803_00001,SRM: Change was Transmitted,2018-10-26 12:26:00,Standard,False,batch_00,83.0
2000052803_00001,Create Purchase Order Item,2018-10-26 12:26:00,Standard,False,user_000,83.0
2000052804_00001,SRM: Created,2018-10-26 15:35:00,Standard,False,batch_00,73.0
2000052804_00001,Create Purchase Order Item,2018-10-26 17:35:00,Standard,False,user_000,73.0
2000052804_00001,SRM: Change was Transmitted,2018-10-26 17:35:00,Standard,False,batch_00,73.0
2000052805_00001,SRM: Created,2018-10-26 15:57:00,Standard,False,batch_00,59.0
2000052805_00001,Create Purchase Order Item,2018-10-26 17:57:00,Standard,False,user_000,59.0
2000052805_00001,SRM: Change was Transmitted,2018-10-26 17:57:00,Standard,False,batch_00,59.0
2000052805_00002,SRM: Created,2018-10-26 15:57:00,Standard,False,batch_00,47.0
2000052805_00002,Create Purchase Order Item,2018-10-26 17:57:00,Standard,False,user_000,47.0
2000052805_00002,SRM: Change was Transmitted,2018-10-26 17:57:00,Standard,False,batch_00,47.0
2000052805_00003,SRM: Created,2018-10-26 15:57:00,Standard,False,batch_00,24.0
2000052805_00003,SRM: Ordered,2018-10-26 17:57:00,Standard,False,batch_00,24.0
2000052805_00003,SRM: Change was Transmitted,2018-10-26 17:57:00,Standard,False,batch_00,24.0
2000052805_00004,SRM: Created,2018-10-26 15:57:00,Standard,False,batch_00,17.0
2000052805_00004,Create Purchase Order Item,2018-10-26 17:57:00,Standard,False,user_000,17.0
2000052805_00004,SRM: Change was Transmitted,2018-10-26 17:57:00,Standard,False,batch_00,17.0
2000052806_00001,SRM: Created,2018-10-26 17:31:00,Service,True,batch_00,6942.0
2000052806_00001,SRM: Document Completed,2018-10-26 19:31:00,Service,True,batch_00,6942.0
2000052806_00001,SRM: Awaiting Approval,2018-10-26 19:31:00,Service,True,batch_00,6942.0
2000052807_00001,SRM: Created,2018-10-29 14:04:00,Standard,False,batch_00,81.0
2000052807_00001,SRM: Ordered,2018-10-29 15:04:00,Standard,False,batch_00,81.0
2000052807_00001,SRM: In Transfer to Execution Syst.,2018-10-29 15:04:00,Standard,False,batch_00,81.0
2000052807_00002,SRM: Created,2018-10-29 14:04:00,Standard,False,batch_00,60.0
2000052807_00002,SRM: Complete,2018-10-29 15:04:00,Standard,False,batch_00,60.0
2000052807_00002,SRM: Awaiting Approval,2018-10-29 15:04:00,Standard,False,batch_00,60.0
2000052807_00003,SRM: Created,2018-10-29 14:04:00,Standard,False,batch_00,81.0
2000052807_00003,SRM: Complete,2018-10-29 15:04:00,Standard,False,batch_00,81.0
2000052807_00003,SRM: Awaiting Approval,2018-10-29 15:04:00,Standard,False,batch_00,81.0
2000052807_00004,SRM: Created,2018-10-29 14:04:00,Standard,False,batch_00,60.0
2000052807_00004,SRM: Complete,2018-10-29 15:04:00,Standard,False,batch_00,60.0
2000052807_00004,SRM: Awaiting Approval,2018-10-29 15:04:00,Standard,False,batch_00,60.0
2000052807_00005,SRM: Created,2018-10-29 14:04:00,Service,True,batch_00,126.0
2000052807_00005,SRM: Change was Transmitted,2018-10-29 15:04:00,Service,True,batch_00,126.0
2000052807_00005,SRM: Awaiting Approval,2018-10-29 15:04:00,Service,True,batch_00,126.0
2000052808_00001,SRM: Created,2018-10-30 06:56:00,Service,True,batch_00,16440.0
2000052808_00001,SRM: Awaiting Approval,2018-10-30 07:57:00,Service,True,batch_00,16440.0
2000052808_00001,SRM: Change was Transmitted,2018-10-30 07:57:00,Service,True,batch_00,16440.0
2000052809_00001,SRM: Created,2018-10-30 09:39:00,Service,True,batch_00,2598.0
2000052809_00001,SRM: Ordered,2018-10-30 10:39:00,Service,True,batch_00,2598.0
2000052809_00001,SRM: In Transfer to Execution Syst.,2018-10-30 10:39:00,Service,True,batch_00,2598.0
2000052810_00001,SRM: Created,2018-10-30 11:42:00,Service,True,batch_00,3420.0
2000052810_00001,SRM: Change was Transmitted,2018-10-30 12:42:00,Service,True,batch_00,3420.0
2000052810_00001,SRM: Awaiting Approval,2018-10-30 12:42:00,Service,True,batch_00,3420.0
2000052811_00001,SRM: Created,2018-10-30 13:39:00,Standard,False,batch_00,952.0
2000052811_00001,SRM: Document Completed,2018-10-30 14:39:00,Standard,False,batch_00,952.0
2000052811_00001,SRM: In Transfer to Execution Syst.,2018-10-30 14:39:00,Standard,False,batch_00,952.0
2000052812_00001,SRM: Created,2018-10-30 14:50:00,Standard,False,batch_00,147.0
2000052812_00001,SRM: Change was Transmitted,2018-10-30 15:51:00,Standard,False,batch_00,147.0
2000052812_00001,Create Purchase Order Item,2018-10-30 15:51:00,Standard,False,user_000,147.0
2000052813_00001,SRM: Created,2018-10-30 14:47:00,Standard,False,batch_00,147.0
2000052813_00001,SRM: Awaiting Approval,2018-10-30 15:47:00,Standard,False,batch_00,147.0
2000052813_00001,SRM: Document Completed,2018-10-30 15:47:00,Standard,False,batch_00,147.0
2000052814_00001,SRM: Created,2018-10-30 16:51:00,Service,True,batch_00,65038.0
2000052814_00001,SRM: Awaiting Approval,2018-10-30 17:51:00,Service,True,batch_00,65038.0
2000052814_00001,SRM: Document Completed,2018-10-30 17:51:00,Service,True,batch_00,65038.0
2000052815_00001,SRM: Created,2018-10-30 16:51:00,Service,True,batch_00,78994.0
2000052815_00001,SRM: Ordered,2018-10-30 17:52:00,Service,True,batch_00,78994.0
2000052815_00001,SRM: Awaiting Approval,2018-10-30 17:52:00,Service,True,batch_00,78994.0
2000052816_00001,SRM: Created,2018-10-30 17:14:00,Service,True,batch_00,54356.0
2000052816_00001,SRM: Awaiting Approval,2018-10-30 18:15:00,Service,True,batch_00,54356.0
2000052816_00001,SRM: Document Completed,2018-10-30 18:15:00,Service,True,batch_00,54356.0
2000052817_00001,Vendor creates invoice,2018-10-30 23:59:00,Service,True,NONE,1842.0
2000052817_00001,SRM: Created,2018-10-31 09:02:00,Service,True,batch_00,1842.0
2000052817_00001,SRM: Ordered,2018-10-31 10:03:00,Service,True,batch_00,1842.0
2000052818_00001,SRM: Created,2018-10-31 09:03:00,Service,True,batch_00,1732.0
2000052818_00001,SRM: Ordered,2018-10-31 10:03:00,Service,True,batch_00,1732.0
2000052818_00001,SRM: In Transfer to Execution Syst.,2018-10-31 10:03:00,Service,True,batch_00,1732.0
2000052819_00001,SRM: Created,2018-10-31 09:03:00,Service,True,batch_00,1732.0
2000052819_00001,SRM: Change was Transmitted,2018-10-31 10:03:00,Service,True,batch_00,1732.0
2000052819_00001,SRM: Ordered,2018-10-31 10:03:00,Service,True,batch_00,1732.0
2000052820_00001,SRM: Created,2018-10-31 08:53:00,Service,True,batch_00,2889.0
2000052820_00001,SRM: Complete,2018-10-31 09:53:00,Service,True,batch_00,2889.0
2000052820_00001,SRM: Awaiting Approval,2018-10-31 09:53:00,Service,True,batch_00,2889.0
2000052821_00001,SRM: Created,2018-10-31 10:44:00,Standard,False,batch_00,120.0
2000052821_00001,SRM: In Transfer to Execution Syst.,2018-10-31 11:44:00,Standard,False,batch_00,120.0
2000052821_00001,SRM: Complete,2018-10-31 11:44:00,Standard,False,batch_00,120.0
2000052822_00001,SRM: Created,2018-10-31 10:57:00,Standard,False,batch_00,347.0
2000052822_00001,SRM: Awaiting Approval,2018-10-31 11:58:00,Standard,False,batch_00,347.0
2000052822_00001,SRM: In Transfer to Execution Syst.,2018-10-31 11:58:00,Standard,False,batch_00,347.0
2000052823_00001,SRM: Created,2018-10-31 14:45:00,Service,True,batch_00,7776.0
2000052823_00001,SRM: Change was Transmitted,2018-10-31 15:45:00,Service,True,batch_00,7776.0
2000052823_00001,Create Purchase Order Item,2018-10-31 15:45:00,Service,True,user_000,7776.0
2000052824_00001,SRM: Created,2018-10-31 16:05:00,Standard,False,batch_00,74.0
2000052824_00001,SRM: Complete,2018-10-31 17:05:00,Standard,False,batch_00,74.0
2000052824_00001,SRM: Awaiting Approval,2018-10-31 17:05:00,Standard,False,batch_00,74.0
2000052824_00002,SRM: Created,2018-10-31 16:05:00,Standard,False,batch_00,11.0
2000052824_00002,SRM: Complete,2018-10-31 17:05:00,Standard,False,batch_00,11.0
2000052824_00002,SRM: Awaiting Approval,2018-10-31 17:05:00,Standard,False,batch_00,11.0
2000052824_00003,SRM: Created,2018-10-31 16:05:00,Standard,False,batch_00,24.0
2000052824_00003,SRM: Ordered,2018-10-31 17:05:00,Standard,False,batch_00,24.0
2000052824_00003,SRM: Change was Transmitted,2018-10-31 17:05:00,Standard,False,batch_00,24.0
2000052824_00004,SRM: Created,2018-10-31 16:05:00,Standard,False,batch_00,46.0
2000052824_00004,Create Purchase Order Item,2018-10-31 17:05:00,Standard,False,user_000,46.0
2000052824_00004,SRM: Change was Transmitted,2018-10-31 17:05:00,Standard,False,batch_00,46.0
2000052824_00005,SRM: Created,2018-10-31 16:05:00,Standard,False,batch_00,9.0
2000052824_00005,SRM: Complete,2018-10-31 17:05:00,Standard,False,batch_00,9.0
2000052824_00005,SRM: Awaiting Approval,2018-10-31 17:05:00,Standard,False,batch_00,9.0
2000052824_00006,SRM: Created,2018-10-31 16:05:00,Standard,False,batch_00,19.0
2000052824_00006,Create Purchase Order Item,2018-10-31 17:05:00,Standard,False,user_000,19.0
2000052824_00006,SRM: Change was Transmitted,2018-10-31 17:05:00,Standard,False,batch_00,19.0
2000052824_00007,SRM: Created,2018-10-31 16:05:00,Standard,False,batch_00,19.0
2000052824_00007,Create Purchase Order Item,2018-10-31 17:05:00,Standard,False,user_000,19.0
2000052824_00007,SRM: Change was Transmitted,2018-10-31 17:05:00,Standard,False,batch_00,19.0
2000052824_00008,SRM: Created,2018-10-31 16:05:00,Standard,False,batch_00,19.0
2000052824_00008,SRM: Complete,2018-10-31 17:05:00,Standard,False,batch_00,19.0
2000052824_00008,Create Purchase Order Item,2018-10-31 17:05:00,Standard,False,user_000,19.0
2000052824_00009,SRM: Created,2018-10-31 16:05:00,Standard,False,batch_00,25.0
2000052824_00009,Create Purchase Order Item,2018-10-31 17:05:00,Standard,False,user_000,25.0
2000052824_00009,SRM: Change was Transmitted,2018-10-31 17:05:00,Standard,False,batch_00,25.0
2000052825_00001,SRM: Created,2018-11-02 07:32:00,Service,True,batch_00,23501.0
2000052825_00001,SRM: Change was Transmitted,2018-11-02 08:32:00,Service,True,batch_00,23501.0
2000052825_00001,SRM: In Transfer to Execution Syst.,2018-11-02 08:32:00,Service,True,batch_00,23501.0
2000052826_00001,SRM: Created,2018-11-02 08:09:00,Service,True,batch_00,162349.0
2000052826_00001,SRM: Awaiting Approval,2018-11-02 09:09:00,Service,True,batch_00,162349.0
2000052826_00001,SRM: In Transfer to Execution Syst.,2018-11-02 09:09:00,Service,True,batch_00,162349.0
2000052827_00001,SRM: Created,2018-11-02 08:09:00,Service,True,batch_00,186975.0
2000052827_00001,SRM: Awaiting Approval,2018-11-02 09:10:00,Service,True,batch_00,186975.0
2000052827_00001,SRM: Document Completed,2018-11-02 09:10:00,Service,True,batch_00,186975.0
2000052828_00001,SRM: Created,2018-11-02 08:30:00,Service,True,batch_00,26689.0
2000052828_00001,Create Purchase Order Item,2018-11-02 09:30:00,Service,True,user_000,26689.0
2000052828_00001,SRM: Complete,2018-11-02 09:30:00,Service,True,batch_00,26689.0
2000052829_00001,SRM: Created,2018-11-02 10:06:00,Service,True,batch_00,120748.0
2000052829_00001,SRM: Document Completed,2018-11-02 11:07:00,Service,True,batch_00,120748.0
2000052829_00001,SRM: Complete,2018-11-02 11:07:00,Service,True,batch_00,120748.0
2000052830_00001,SRM: Created,2018-11-03 10:44:00,Service,True,batch_00,54356.0
2000052830_00001,SRM: Change was Transmitted,2018-11-03 11:44:00,Service,True,batch_00,54356.0
2000052830_00001,Create Purchase Order Item,2018-11-03 11:44:00,Service,True,user_000,54356.0
2000052831_00001,SRM: Created,2018-11-03 10:44:00,Service,True,batch_00,56591.0
2000052831_00001,SRM: Complete,2018-11-03 11:44:00,Service,True,batch_00,56591.0
2000052831_00001,SRM: In Transfer to Execution Syst.,2018-11-03 11:44:00,Service,True,batch_00,56591.0
2000052832_00001,SRM: Created,2018-11-03 11:10:00,Service,True,batch_00,62319.0
2000052832_00001,SRM: In Transfer to Execution Syst.,2018-11-03 12:10:00,Service,True,batch_00,62319.0
2000052832_00001,SRM: Document Completed,2018-11-03 12:10:00,Service,True,batch_00,62319.0
2000052833_00001,SRM: Created,2018-11-03 09:05:00,Standard,False,batch_00,25.0
2000052833_00001,SRM: Ordered,2018-11-03 10:05:00,Standard,False,batch_00,25.0
2000052833_00001,SRM: Change was Transmitted,2018-11-03 10:05:00,Standard,False,batch_00,25.0
2000052834_00001,SRM: Created,2018-11-03 13:07:00,Service,True,batch_00,216506.0
2000052834_00001,SRM: Awaiting Approval,2018-11-03 14:07:00,Service,True,batch_00,216506.0
2000052834_00001,SRM: In Transfer to Execution Syst.,2018-11-03 14:07:00,Service,True,batch_00,216506.0
2000052835_00001,SRM: Created,2018-11-05 09:50:00,Standard,False,batch_00,20.0
2000052835_00001,SRM: In Transfer to Execution Syst.,2018-11-05 10:51:00,Standard,False,batch_00,20.0
2000052835_00001,SRM: Change was Transmitted,2018-11-05 10:51:00,Standard,False,batch_00,20.0
2000052836_00001,SRM: Created,2018-11-05 10:25:00,Standard,False,batch_00,320.0
2000052836_00001,SRM: Document Completed,2018-11-05 11:25:00,Standard,False,batch_00,320.0
2000052836_00001,SRM: Awaiting Approval,2018-11-05 11:25:00,Standard,False,batch_00,320.0
2000052837_00001,SRM: Created,2018-11-06 08:46:00,Service,True,batch_00,138779.0
2000052837_00001,SRM: Ordered,2018-11-06 09:47:00,Service,True,batch_00,138779.0
2000052837_00001,SRM: In Transfer to Execution Syst.,2018-11-06 09:47:00,Service,True,batch_00,138779.0
2000052838_00001,SRM: Created,2018-11-06 09:46:00,Standard,False,batch_00,116.0
2000052838_00001,SRM: Change was Transmitted,2018-11-06 10:46:00,Standard,False,batch_00,116.0
2000052838_00001,SRM: Ordered,2018-11-06 10:46:00,Standard,False,batch_00,116.0
2000052839_00001,SRM: Created,2018-11-06 10:28:00,Standard,False,batch_00,1271.0
2000052839_00001,Create Purchase Order Item,2018-11-06 11:28:00,Standard,False,user_000,1271.0
2000052839_00001,SRM: Ordered,2018-11-06 11:28:00,Standard,False,batch_00,1271.0
2000052840_00001,SRM: Created,2018-11-06 12:25:00,Service,True,batch_00,61017.0
2000052840_00001,SRM: In Transfer to Execution Syst.,2018-11-06 13:25:00,Service,True,batch_00,61017.0
2000052840_00001,SRM: Complete,2018-11-06 13:25:00,Service,True,batch_00,61017.0
2000052841_00001,SRM: Created,2018-11-06 13:25:00,Service,True,batch_00,342300.0
2000052841_00001,SRM: Document Completed,2018-11-06 14:25:00,Service,True,batch_00,342300.0
2000052841_00001,SRM: Complete,2018-11-06 14:25:00,Service,True,batch_00,342300.0
2000052842_00001,SRM: Created,2018-11-06 13:25:00,Service,True,batch_00,92734.0
2000052842_00001,SRM: Ordered,2018-11-06 14:25:00,Service,True,batch_00,92734.0
2000052842_00001,SRM: Awaiting Approval,2018-11-06 14:25:00,Service,True,batch_00,92734.0
2000052843_00001,SRM: Created,2018-11-06 14:36:00,Standard,False,batch_00,9573.0
2000052843_00001,SRM: Document Completed,2018-11-06 15:36:00,Standard,False,batch_00,9573.0
2000052843_00001,SRM: In Transfer to Execution Syst.,2018-11-06 15:36:00,Standard,False,batch_00,9573.0
2000052843_00002,SRM: Created,2018-11-06 14:36:00,Standard,False,batch_00,232.0
2000052843_00002,SRM: Complete,2018-11-06 15:36:00,Standard,False,batch_00,232.0
2000052843_00002,SRM: Awaiting Approval,2018-11-06 15:36:00,Standard,False,batch_00,232.0
2000052843_00003,SRM: Created,2018-11-06 14:36:00,Service,True,batch_00,51.0
2000052843_00003,SRM: Complete,2018-11-06 15:36:00,Service,True,batch_00,51.0
2000052843_00003,SRM: Change was Transmitted,2018-11-06 15:36:00,Service,True,batch_00,51.0
2000052844_00001,SRM: Created,2018-11-06 19:42:00,Service,True,batch_00,51944.0
2000052844_00001,SRM: In Transfer to Execution Syst.,2018-11-06 20:43:00,Service,True,batch_00,51944.0
2000052844_00001,SRM: Ordered,2018-11-06 20:43:00,Service,True,batch_00,51944.0
2000052845_00001,Vendor creates invoice,2018-09-11 23:59:00,Standard,False,NONE,12.0
2000052845_00001,SRM: Created,2018-11-07 13:15:00,Standard,False,batch_00,12.0
2000052845_00001,SRM: Complete,2018-11-07 14:16:00,Standard,False,batch_00,12.0
2000052846_00001,SRM: Created,2018-11-07 13:18:00,Standard,False,batch_00,113.0
2000052846_00001,Create Purchase Order Item,2018-11-07 14:19:00,Standard,False,user_000,113.0
2000052846_00001,SRM: Complete,2018-11-07 14:19:00,Standard,False,batch_00,113.0
2000052847_00001,Vendor creates invoice,2018-08-11 23:59:00,Standard,False,NONE,29.0
2000052847_00001,SRM: Created,2018-11-08 12:41:00,Standard,False,batch_00,29.0
2000052847_00001,SRM: Complete,2018-11-08 13:41:00,Standard,False,batch_00,29.0
2000052847_00002,Vendor creates invoice,2018-08-11 23:59:00,Standard,False,NONE,29.0
2000052847_00002,SRM: Created,2018-11-08 12:41:00,Standard,False,batch_00,29.0
2000052847_00002,SRM: Complete,2018-11-08 13:41:00,Standard,False,batch_00,29.0
2000052847_00003,Vendor creates invoice,2018-08-11 23:59:00,Standard,False,NONE,29.0
2000052847_00003,SRM: Created,2018-11-08 12:41:00,Standard,False,batch_00,29.0
2000052847_00003,SRM: Complete,2018-11-08 13:41:00,Standard,False,batch_00,29.0
2000052847_00004,Vendor creates invoice,2018-08-11 23:59:00,Standard,False,NONE,25.0
2000052847_00004,SRM: Created,2018-11-08 12:41:00,Standard,False,batch_00,25.0
2000052847_00004,SRM: Awaiting Approval,2018-11-08 13:41:00,Standard,False,batch_00,25.0
2000052847_00005,Vendor creates invoice,2018-08-11 23:59:00,Standard,False,NONE,25.0
2000052847_00005,SRM: Created,2018-11-08 12:41:00,Standard,False,batch_00,25.0
2000052847_00005,SRM: Change was Transmitted,2018-11-08 13:41:00,Standard,False,batch_00,25.0
2000052847_00006,Vendor creates invoice,2018-08-11 23:59:00,Standard,False,NONE,25.0
2000052847_00006,SRM: Created,2018-11-08 12:41:00,Standard,False,batch_00,25.0
2000052847_00006,SRM: Change was Transmitted,2018-11-08 13:41:00,Standard,False,batch_00,25.0
2000052848_00001,SRM: Created,2018-11-08 13:05:00,Standard,False,batch_00,14.0
2000052848_00001,SRM: Change was Transmitted,2018-11-08 14:06:00,Standard,False,batch_00,14.0
2000052848_00001,Create Purchase Order Item,2018-11-08 14:06:00,Standard,False,user_000,14.0
2000052848_00002,SRM: Created,2018-11-08 13:05:00,Standard,False,batch_00,47.0
2000052848_00002,SRM: Complete,2018-11-08 14:06:00,Standard,False,batch_00,47.0
2000052848_00002,SRM: Awaiting Approval,2018-11-08 14:06:00,Standard,False,batch_00,47.0
2000052848_00003,SRM: Created,2018-11-08 13:05:00,Standard,False,batch_00,278.0
2000052848_00003,SRM: Change was Transmitted,2018-11-08 14:06:00,Standard,False,batch_00,278.0
2000052848_00003,SRM: Complete,2018-11-08 14:06:00,Standard,False,batch_00,278.0
2000052849_00001,SRM: Created,2018-11-09 07:14:00,Service,True,batch_00,15588.0
2000052849_00001,SRM: Change was Transmitted,2018-11-09 08:14:00,Service,True,batch_00,15588.0
2000052849_00001,SRM: Awaiting Approval,2018-11-09 08:14:00,Service,True,batch_00,15588.0
2000052850_00001,SRM: Created,2018-11-09 09:01:00,Service,True,batch_00,181659.0
2000052850_00001,SRM: Complete,2018-11-09 10:02:00,Service,True,batch_00,181659.0
2000052850_00001,Create Purchase Order Item,2018-11-09 10:02:00,Service,True,user_000,181659.0
2000052851_00001,SRM: Created,2018-11-09 17:01:00,Service,True,batch_00,16345.0
2000052851_00001,SRM: Complete,2018-11-09 18:01:00,Service,True,batch_00,16345.0
2000052851_00001,SRM: Change was Transmitted,2018-11-09 18:01:00,Service,True,batch_00,16345.0
2000052852_00001,SRM: Created,2018-11-09 17:01:00,Service,True,batch_00,3804.0
2000052852_00001,SRM: Awaiting Approval,2018-11-09 18:01:00,Service,True,batch_00,3804.0
2000052852_00001,SRM: Complete,2018-11-09 18:01:00,Service,True,batch_00,3804.0
2000052853_00001,SRM: Created,2018-11-09 17:01:00,Service,True,batch_00,15588.0
2000052853_00001,SRM: In Transfer to Execution Syst.,2018-11-09 18:02:00,Service,True,batch_00,15588.0
2000052853_00001,SRM: Ordered,2018-11-09 18:02:00,Service,True,batch_00,15588.0
2000052854_00001,SRM: Created,2018-11-11 17:28:00,Service,True,batch_00,7949.0
2000052854_00001,SRM: Awaiting Approval,2018-11-11 18:28:00,Service,True,batch_00,7949.0
2000052854_00001,SRM: Ordered,2018-11-11 18:28:00,Service,True,batch_00,7949.0
2000052855_00001,SRM: Created,2018-11-12 11:13:00,Standard,False,batch_00,35.0
2000052855_00001,SRM: Complete,2018-11-12 12:13:00,Standard,False,batch_00,35.0
2000052855_00001,SRM: Awaiting Approval,2018-11-12 12:13:00,Standard,False,batch_00,35.0
2000052855_00002,SRM: Created,2018-11-12 11:13:00,Standard,False,batch_00,42.0
2000052855_00002,SRM: Complete,2018-11-12 12:13:00,Standard,False,batch_00,42.0
2000052855_00002,SRM: Awaiting Approval,2018-11-12 12:13:00,Standard,False,batch_00,42.0
2000052855_00003,SRM: Created,2018-11-12 11:13:00,Standard,False,batch_00,11.0
2000052855_00003,SRM: Complete,2018-11-12 12:13:00,Standard,False,batch_00,11.0
2000052855_00003,SRM: Awaiting Approval,2018-11-12 12:13:00,Standard,False,batch_00,11.0
2000052856_00001,SRM: Created,2018-11-12 11:52:00,Service,True,batch_00,2528.0
2000052856_00001,Create Purchase Order Item,2018-11-12 12:52:00,Service,True,user_000,2528.0
2000052856_00001,SRM: Ordered,2018-11-12 12:52:00,Service,True,batch_00,2528.0
2000052857_00001,SRM: Created,2018-11-13 06:52:00,Service,True,batch_00,18401.0
2000052857_00001,SRM: Document Completed,2018-11-13 07:52:00,Service,True,batch_00,18401.0
2000052857_00001,SRM: In Transfer to Execution Syst.,2018-11-13 07:52:00,Service,True,batch_00,18401.0
2000052858_00001,SRM: Created,2018-11-13 08:04:00,Service,True,batch_00,1688.0
2000052858_00001,Create Purchase Order Item,2018-11-13 09:04:00,Service,True,user_000,1688.0
2000052858_00001,SRM: Change was Transmitted,2018-11-13 09:04:00,Service,True,batch_00,1688.0
2000052859_00001,SRM: Created,2018-11-13 08:58:00,Standard,False,batch_00,75.0
2000052859_00001,Create Purchase Order Item,2018-11-13 09:58:00,Standard,False,user_000,75.0
2000052859_00001,SRM: Ordered,2018-11-13 09:58:00,Standard,False,batch_00,75.0
2000052859_00002,SRM: Created,2018-11-13 08:58:00,Standard,False,batch_00,194.0
2000052859_00002,SRM: Document Completed,2018-11-13 09:58:00,Standard,False,batch_00,194.0
2000052859_00002,Create Purchase Order Item,2018-11-13 09:58:00,Standard,False,user_000,194.0
2000052860_00001,SRM: Created,2018-11-13 08:58:00,Standard,True,batch_00,32.0
2000052860_00001,Create Purchase Order Item,2018-11-13 09:58:00,Standard,True,user_000,32.0
2000052860_00001,SRM: Change was Transmitted,2018-11-13 09:58:00,Standard,True,batch_00,32.0
2000052861_00001,SRM: Created,2018-11-14 07:02:00,Service,True,batch_00,10418.0
2000052861_00001,SRM: Change was Transmitted,2018-11-14 08:02:00,Service,True,batch_00,10418.0
2000052861_00001,Create Purchase Order Item,2018-11-14 08:02:00,Service,True,user_000,10418.0
2000052862_00001,SRM: Created,2018-11-14 08:29:00,Service,True,batch_00,126439.0
2000052862_00001,Create Purchase Order Item,2018-11-14 09:29:00,Service,True,user_000,126439.0
2000052862_00001,SRM: Complete,2018-11-14 09:29:00,Service,True,batch_00,126439.0
2000052863_00001,SRM: Created,2018-11-14 09:17:00,Service,True,batch_00,38971.0
2000052863_00001,SRM: Document Completed,2018-11-14 10:17:00,Service,True,batch_00,38971.0
2000052863_00001,Create Purchase Order Item,2018-11-14 10:17:00,Service,True,user_000,38971.0
2000052864_00001,SRM: Created,2018-11-14 12:30:00,Standard,True,batch_00,914.0
2000052864_00001,SRM: In Transfer to Execution Syst.,2018-11-14 13:30:00,Standard,True,batch_00,914.0
2000052864_00001,SRM: Change was Transmitted,2018-11-14 13:30:00,Standard,True,batch_00,914.0
2000052865_00001,SRM: Created,2018-11-14 13:01:00,Standard,False,batch_00,167.0
2000052865_00001,SRM: Awaiting Approval,2018-11-14 14:01:00,Standard,False,batch_00,167.0
2000052865_00001,SRM: Document Completed,2018-11-14 14:01:00,Standard,False,batch_00,167.0
2000052866_00001,SRM: Created,2018-11-14 21:35:00,Service,True,batch_00,52165.0
2000052866_00001,SRM: Complete,2018-11-14 22:36:00,Service,True,batch_00,52165.0
2000052866_00001,SRM: Awaiting Approval,2018-11-14 22:36:00,Service,True,batch_00,52165.0
2000052867_00001,SRM: Created,2018-11-14 21:36:00,Service,True,batch_00,39406.0
2000052867_00001,SRM: Awaiting Approval,2018-11-14 22:36:00,Service,True,batch_00,39406.0
2000052867_00001,SRM: Complete,2018-11-14 22:36:00,Service,True,batch_00,39406.0
2000052868_00001,SRM: Created,2018-11-15 06:56:00,Service,True,batch_00,3534.0
2000052868_00001,SRM: Document Completed,2018-11-15 07:57:00,Service,True,batch_00,3534.0
2000052868_00001,SRM: Change was Transmitted,2018-11-15 07:57:00,Service,True,batch_00,3534.0
2000052869_00001,SRM: Created,2018-11-16 07:32:00,Service,True,batch_00,36968.0
2000052869_00001,SRM: Awaiting Approval,2018-11-16 08:32:00,Service,True,batch_00,36968.0
2000052869_00001,SRM: Ordered,2018-11-16 08:32:00,Service,True,batch_00,36968.0
2000052870_00001,SRM: Created,2018-11-16 08:13:00,Service,True,batch_00,64512.0
2000052870_00001,SRM: Awaiting Approval,2018-11-16 09:13:00,Service,True,batch_00,64512.0
2000052870_00001,SRM: Ordered,2018-11-16 09:13:00,Service,True,batch_00,64512.0
2000052871_00001,SRM: Created,2018-11-16 12:07:00,Standard,False,batch_00,900.0
2000052871_00001,SRM: Document Completed,2018-11-16 13:07:00,Standard,False,batch_00,900.0
2000052871_00001,SRM: Complete,2018-11-16 13:07:00,Standard,False,batch_00,900.0
2000052872_00001,SRM: Created,2018-11-19 09:21:00,Standard,False,batch_00,3464.0
2000052872_00001,SRM: Awaiting Approval,2018-11-19 10:22:00,Standard,False,batch_00,3464.0
2000052872_00001,SRM: Complete,2018-11-19 10:22:00,Standard,False,batch_00,3464.0
2000052873_00001,SRM: Created,2018-11-19 11:47:00,Standard,False,batch_00,18.0
2000052873_00001,Create Purchase Order Item,2018-11-19 12:48:00,Standard,False,user_000,18.0
2000052873_00001,SRM: Change was Transmitted,2018-11-19 12:48:00,Standard,False,batch_00,18.0
2000052873_00002,SRM: Created,2018-11-19 11:47:00,Standard,False,batch_00,52.0
2000052873_00002,Create Purchase Order Item,2018-11-19 12:48:00,Standard,False,user_000,52.0
2000052873_00002,SRM: Change was Transmitted,2018-11-19 12:48:00,Standard,False,batch_00,52.0
2000052873_00003,SRM: Created,2018-11-19 11:47:00,Standard,False,batch_00,8.0
2000052873_00003,SRM: Complete,2018-11-19 12:48:00,Standard,False,batch_00,8.0
2000052873_00003,SRM: Awaiting Approval,2018-11-19 12:48:00,Standard,False,batch_00,8.0
2000052873_00004,SRM: Created,2018-11-19 11:47:00,Standard,False,batch_00,18.0
2000052873_00004,SRM: Complete,2018-11-19 12:48:00,Standard,False,batch_00,18.0
2000052873_00004,SRM: Awaiting Approval,2018-11-19 12:48:00,Standard,False,batch_00,18.0
2000052873_00005,SRM: Created,2018-11-19 11:47:00,Standard,False,batch_00,28.0
2000052873_00005,SRM: Complete,2018-11-19 12:48:00,Standard,False,batch_00,28.0
2000052873_00005,SRM: Awaiting Approval,2018-11-19 12:48:00,Standard,False,batch_00,28.0
2000052874_00001,SRM: Created,2018-11-19 11:48:00,Standard,False,batch_00,50.0
2000052874_00001,SRM: Complete,2018-11-19 12:48:00,Standard,False,batch_00,50.0
2000052874_00001,SRM: Change was Transmitted,2018-11-19 12:48:00,Standard,False,batch_00,50.0
2000052874_00002,SRM: Created,2018-11-19 11:48:00,Standard,False,batch_00,93.0
2000052874_00002,Create Purchase Order Item,2018-11-19 12:48:00,Standard,False,user_000,93.0
2000052874_00002,SRM: Ordered,2018-11-19 12:48:00,Standard,False,batch_00,93.0
2000052874_00003,SRM: Created,2018-11-19 11:48:00,Standard,False,batch_00,113.0
2000052874_00003,SRM: Complete,2018-11-19 12:48:00,Standard,False,batch_00,113.0
2000052874_00003,SRM: Awaiting Approval,2018-11-19 12:48:00,Standard,False,batch_00,113.0
2000052874_00004,SRM: Created,2018-11-19 11:48:00,Standard,False,batch_00,19.0
2000052874_00004,SRM: Complete,2018-11-19 12:48:00,Standard,False,batch_00,19.0
2000052874_00004,SRM: Awaiting Approval,2018-11-19 12:48:00,Standard,False,batch_00,19.0
2000052875_00001,Vendor creates invoice,2018-07-19 23:59:00,Standard,False,NONE,1061.0
2000052875_00001,SRM: Created,2018-11-19 13:51:00,Standard,False,batch_00,1061.0
2000052875_00001,SRM: Change was Transmitted,2018-11-19 14:51:00,Standard,False,batch_00,1061.0
2000052875_00002,Vendor creates invoice,2018-08-09 23:59:00,Standard,False,NONE,1061.0
2000052875_00002,SRM: Created,2018-11-19 13:51:00,Standard,False,batch_00,1061.0
2000052875_00002,SRM: Complete,2018-11-19 14:51:00,Standard,False,batch_00,1061.0
2000052876_00001,SRM: Created,2018-11-19 15:05:00,Standard,True,batch_00,907.0
2000052876_00001,SRM: Ordered,2018-11-19 16:05:00,Standard,True,batch_00,907.0
2000052876_00001,SRM: Complete,2018-11-19 16:05:00,Standard,True,batch_00,907.0
2000052877_00001,SRM: Created,2018-11-19 15:05:00,Standard,False,batch_00,39.0
2000052877_00001,SRM: Change was Transmitted,2018-11-19 16:05:00,Standard,False,batch_00,39.0
2000052877_00001,SRM: In Transfer to Execution Syst.,2018-11-19 16:05:00,Standard,False,batch_00,39.0
2000052878_00001,SRM: Created,2018-11-19 15:05:00,Standard,False,batch_00,18.0
2000052878_00001,SRM: Document Completed,2018-11-19 16:05:00,Standard,False,batch_00,18.0
2000052878_00001,SRM: Awaiting Approval,2018-11-19 16:05:00,Standard,False,batch_00,18.0
2000052879_00001,SRM: Created,2018-11-19 15:05:00,Standard,False,batch_00,418.0
2000052879_00001,SRM: Complete,2018-11-19 16:06:00,Standard,False,batch_00,418.0
2000052879_00001,SRM: Awaiting Approval,2018-11-19 16:06:00,Standard,False,batch_00,418.0
2000052880_00001,SRM: Created,2018-11-20 07:30:00,Service,True,batch_00,16054.0
2000052880_00001,SRM: Ordered,2018-11-20 08:30:00,Service,True,batch_00,16054.0
2000052880_00001,SRM: In Transfer to Execution Syst.,2018-11-20 08:30:00,Service,True,batch_00,16054.0
2000052881_00001,SRM: Created,2018-11-20 13:10:00,Service,True,batch_00,2598.0
2000052881_00001,SRM: Awaiting Approval,2018-11-20 14:10:00,Service,True,batch_00,2598.0
2000052881_00001,SRM: Ordered,2018-11-20 14:10:00,Service,True,batch_00,2598.0
2000052882_00001,SRM: Created,2018-11-21 08:34:00,Standard,False,batch_00,203.0
2000052882_00001,SRM: Awaiting Approval,2018-11-21 09:34:00,Standard,False,batch_00,203.0
2000052882_00001,SRM: Change was Transmitted,2018-11-21 09:34:00,Standard,False,batch_00,203.0
2000052882_00002,SRM: Created,2018-11-21 08:34:00,Standard,False,batch_00,76.0
2000052882_00002,SRM: Awaiting Approval,2018-11-21 09:34:00,Standard,False,batch_00,76.0
2000052882_00002,SRM: Document Completed,2018-11-21 09:34:00,Standard,False,batch_00,76.0
2000052882_00003,SRM: Created,2018-11-21 08:34:00,Service,True,batch_00,15.0
2000052882_00003,SRM: Document Completed,2018-11-21 09:34:00,Service,True,batch_00,15.0
2000052882_00003,SRM: Complete,2018-11-21 09:34:00,Service,True,batch_00,15.0
2000052883_00001,SRM: Created,2018-11-21 08:34:00,Standard,False,batch_00,520.0
2000052883_00001,SRM: Document Completed,2018-11-21 09:34:00,Standard,False,batch_00,520.0
2000052883_00001,SRM: Ordered,2018-11-21 09:34:00,Standard,False,batch_00,520.0
2000052883_00002,SRM: Created,2018-11-21 08:34:00,Standard,False,batch_00,511.0
2000052883_00002,SRM: Change was Transmitted,2018-11-21 09:34:00,Standard,False,batch_00,511.0
2000052883_00002,Create Purchase Order Item,2018-11-21 09:34:00,Standard,False,user_000,511.0
2000052884_00001,SRM: Created,2018-11-21 09:49:00,Service,True,batch_00,1701.0
2000052884_00001,SRM: Change was Transmitted,2018-11-21 10:49:00,Service,True,batch_00,1701.0
2000052884_00001,SRM: Document Completed,2018-11-21 10:49:00,Service,True,batch_00,1701.0
2000052885_00001,SRM: Created,2018-11-21 11:45:00,Standard,False,batch_00,133.0
2000052885_00001,SRM: In Transfer to Execution Syst.,2018-11-21 12:45:00,Standard,False,batch_00,133.0
2000052885_00001,SRM: Complete,2018-11-21 12:45:00,Standard,False,batch_00,133.0
2000052885_00002,SRM: Created,2018-11-21 11:45:00,Standard,False,batch_00,133.0
2000052885_00002,SRM: Document Completed,2018-11-21 12:45:00,Standard,False,batch_00,133.0
2000052885_00002,SRM: Awaiting Approval,2018-11-21 12:45:00,Standard,False,batch_00,133.0
2000052885_00003,SRM: Created,2018-11-21 11:45:00,Standard,False,batch_00,107.0
2000052885_00003,SRM: Complete,2018-11-21 12:45:00,Standard,False,batch_00,107.0
2000052885_00003,SRM: Awaiting Approval,2018-11-21 12:45:00,Standard,False,batch_00,107.0
2000052886_00001,SRM: Created,2018-11-21 11:55:00,Standard,False,batch_00,829.0
2000052886_00001,SRM: Document Completed,2018-11-21 12:55:00,Standard,False,batch_00,829.0
2000052886_00001,SRM: In Transfer to Execution Syst.,2018-11-21 12:55:00,Standard,False,batch_00,829.0
2000052887_00001,SRM: Created,2018-11-22 08:54:00,Standard,False,batch_00,86.0
2000052887_00001,SRM: In Transfer to Execution Syst.,2018-11-22 09:55:00,Standard,False,batch_00,86.0
2000052887_00001,SRM: Ordered,2018-11-22 09:55:00,Standard,False,batch_00,86.0
2000052887_00002,SRM: Created,2018-11-22 08:54:00,Service,True,batch_00,33.0
2000052887_00002,SRM: Change was Transmitted,2018-11-22 09:55:00,Service,True,batch_00,33.0
2000052887_00002,SRM: Complete,2018-11-22 09:55:00,Service,True,batch_00,33.0
2000052888_00001,SRM: Created,2018-11-22 10:49:00,Standard,False,batch_00,147.0
2000052888_00001,SRM: Change was Transmitted,2018-11-22 11:49:00,Standard,False,batch_00,147.0
2000052888_00001,SRM: Document Completed,2018-11-22 11:49:00,Standard,False,batch_00,147.0
2000052889_00001,SRM: Created,2018-11-22 13:38:00,Standard,True,batch_00,112.0
2000052889_00001,Create Purchase Order Item,2018-11-22 14:38:00,Standard,True,user_000,112.0
2000052889_00001,SRM: Complete,2018-11-22 14:38:00,Standard,True,batch_00,112.0
2000052890_00001,SRM: Created,2018-11-22 13:13:00,Service,True,batch_00,1047.0
2000052890_00001,SRM: Document Completed,2018-11-22 14:13:00,Service,True,batch_00,1047.0
2000052890_00001,SRM: Change was Transmitted,2018-11-22 14:13:00,Service,True,batch_00,1047.0
2000052891_00001,SRM: Created,2018-11-22 16:09:00,Service,True,batch_00,21226.0
2000052891_00001,SRM: Document Completed,2018-11-22 17:09:00,Service,True,batch_00,21226.0
2000052891_00001,SRM: Complete,2018-11-22 17:09:00,Service,True,batch_00,21226.0
2000052892_00001,SRM: Created,2018-11-22 16:09:00,Service,True,batch_00,23711.0
2000052892_00001,SRM: Change was Transmitted,2018-11-22 17:09:00,Service,True,batch_00,23711.0
2000052892_00001,Create Purchase Order Item,2018-11-22 17:09:00,Service,True,user_000,23711.0
2000052893_00001,SRM: Created,2018-11-23 10:59:00,Service,True,batch_00,4754.0
2000052893_00001,SRM: Awaiting Approval,2018-11-23 11:59:00,Service,True,batch_00,4754.0
2000052893_00001,SRM: Complete,2018-11-23 11:59:00,Service,True,batch_00,4754.0
2000052894_00001,SRM: Created,2018-11-23 11:00:00,Service,True,batch_00,2532.0
2000052894_00001,SRM: Document Completed,2018-11-23 12:00:00,Service,True,batch_00,2532.0
2000052894_00001,SRM: Awaiting Approval,2018-11-23 12:00:00,Service,True,batch_00,2532.0
2000052895_00001,SRM: Created,2018-11-23 14:41:00,Standard,False,batch_00,320.0
2000052895_00001,SRM: Awaiting Approval,2018-11-23 15:41:00,Standard,False,batch_00,320.0
2000052895_00001,SRM: Ordered,2018-11-23 15:41:00,Standard,False,batch_00,320.0
2000052896_00001,SRM: Created,2018-11-26 11:59:00,Standard,False,batch_00,7.0
2000052896_00001,SRM: Complete,2018-11-26 12:59:00,Standard,False,batch_00,7.0
2000052896_00001,SRM: Awaiting Approval,2018-11-26 12:59:00,Standard,False,batch_00,7.0
2000052896_00002,SRM: Created,2018-11-26 11:59:00,Standard,False,batch_00,8.0
2000052896_00002,SRM: Ordered,2018-11-26 12:59:00,Standard,False,batch_00,8.0
2000052896_00002,Create Purchase Order Item,2018-11-26 12:59:00,Standard,False,user_000,8.0
2000052896_00003,SRM: Created,2018-11-26 11:59:00,Standard,False,batch_00,3.0
2000052896_00003,SRM: Complete,2018-11-26 12:59:00,Standard,False,batch_00,3.0
2000052896_00003,SRM: Awaiting Approval,2018-11-26 12:59:00,Standard,False,batch_00,3.0
2000052896_00004,SRM: Created,2018-11-26 11:59:00,Standard,False,batch_00,3.0
2000052896_00004,SRM: Complete,2018-11-26 12:59:00,Standard,False,batch_00,3.0
2000052896_00004,SRM: Awaiting Approval,2018-11-26 12:59:00,Standard,False,batch_00,3.0
2000052896_00005,SRM: Created,2018-11-26 11:59:00,Standard,False,batch_00,3.0
2000052896_00005,SRM: Complete,2018-11-26 12:59:00,Standard,False,batch_00,3.0
2000052896_00005,SRM: Awaiting Approval,2018-11-26 12:59:00,Standard,False,batch_00,3.0
2000052896_00006,SRM: Created,2018-11-26 11:59:00,Standard,False,batch_00,3.0
2000052896_00006,SRM: Complete,2018-11-26 12:59:00,Standard,False,batch_00,3.0
2000052896_00006,SRM: Awaiting Approval,2018-11-26 12:59:00,Standard,False,batch_00,3.0
2000052896_00007,SRM: Created,2018-11-26 11:59:00,Standard,False,batch_00,3.0
2000052896_00007,SRM: Complete,2018-11-26 12:59:00,Standard,False,batch_00,3.0
2000052896_00007,SRM: Awaiting Approval,2018-11-26 12:59:00,Standard,False,batch_00,3.0
2000052896_00008,SRM: Created,2018-11-26 11:59:00,Standard,False,batch_00,7.0
2000052896_00008,SRM: Document Completed,2018-11-26 12:59:00,Standard,False,batch_00,7.0
2000052896_00008,SRM: In Transfer to Execution Syst.,2018-11-26 12:59:00,Standard,False,batch_00,7.0
2000052896_00009,SRM: Created,2018-11-26 11:59:00,Standard,False,batch_00,7.0
2000052896_00009,SRM: Complete,2018-11-26 12:59:00,Standard,False,batch_00,7.0
2000052896_00009,SRM: Awaiting Approval,2018-11-26 12:59:00,Standard,False,batch_00,7.0
2000052896_00010,SRM: Created,2018-11-26 11:59:00,Standard,False,batch_00,7.0
2000052896_00010,SRM: Change was Transmitted,2018-11-26 12:59:00,Standard,False,batch_00,7.0
2000052896_00010,Create Purchase Order Item,2018-11-26 12:59:00,Standard,False,user_000,7.0
2000052896_00011,SRM: Created,2018-11-26 11:59:00,Standard,False,batch_00,20.0
2000052896_00011,SRM: Change was Transmitted,2018-11-26 12:59:00,Standard,False,batch_00,20.0
2000052896_00011,Create Purchase Order Item,2018-11-26 12:59:00,Standard,False,user_000,20.0
2000052897_00001,SRM: Created,2018-11-27 12:50:00,Service,True,batch_00,2771.0
2000052897_00001,SRM: Document Completed,2018-11-27 13:50:00,Service,True,batch_00,2771.0
2000052897_00001,SRM: Complete,2018-11-27 13:50:00,Service,True,batch_00,2771.0
2000052898_00001,SRM: Created,2018-11-27 13:03:00,Service,True,batch_00,2598.0
2000052898_00001,SRM: Document Completed,2018-11-27 14:04:00,Service,True,batch_00,2598.0
2000052898_00001,SRM: Awaiting Approval,2018-11-27 14:04:00,Service,True,batch_00,2598.0
2000052899_00001,Vendor creates invoice,2018-09-30 23:59:00,Service,True,NONE,4503.0
2000052899_00001,SRM: Created,2018-11-29 05:41:00,Service,True,batch_00,4503.0
2000052899_00001,SRM: Document Completed,2018-11-29 06:42:00,Service,True,batch_00,4503.0
2000052900_00001,SRM: Created,2018-11-29 06:45:00,Service,True,batch_00,2251.0
2000052900_00001,SRM: Ordered,2018-11-29 07:45:00,Service,True,batch_00,2251.0
2000052900_00001,SRM: Change was Transmitted,2018-11-29 07:45:00,Service,True,batch_00,2251.0
2000052901_00001,SRM: Created,2018-11-29 07:09:00,Standard,False,batch_00,3819.0
2000052901_00001,SRM: Ordered,2018-11-29 08:09:00,Standard,False,batch_00,3819.0
2000052901_00001,SRM: In Transfer to Execution Syst.,2018-11-29 08:09:00,Standard,False,batch_00,3819.0
2000052902_00001,SRM: Created,2018-11-29 07:11:00,Standard,True,batch_00,49.0
2000052902_00001,SRM: Awaiting Approval,2018-11-29 08:12:00,Standard,True,batch_00,49.0
2000052902_00001,SRM: Ordered,2018-11-29 08:12:00,Standard,True,batch_00,49.0
2000052902_00002,SRM: Created,2018-11-29 07:11:00,Standard,True,batch_00,194.0
2000052902_00002,Create Purchase Order Item,2018-11-29 08:12:00,Standard,True,user_000,194.0
2000052902_00002,SRM: Document Completed,2018-11-29 08:12:00,Standard,True,batch_00,194.0
2000052903_00001,SRM: Created,2018-11-29 07:14:00,Service,True,batch_00,3897.0
2000052903_00001,Create Purchase Order Item,2018-11-29 08:14:00,Service,True,user_000,3897.0
2000052903_00001,SRM: Document Completed,2018-11-29 08:14:00,Service,True,batch_00,3897.0
2000052904_00001,SRM: Created,2018-11-29 08:51:00,Standard,False,batch_00,640.0
2000052904_00001,SRM: Awaiting Approval,2018-11-29 09:51:00,Standard,False,batch_00,640.0
2000052904_00001,SRM: Complete,2018-11-29 09:51:00,Standard,False,batch_00,640.0
2000052904_00002,SRM: Created,2018-11-29 08:51:00,Standard,False,batch_00,562.0
2000052904_00002,SRM: In Transfer to Execution Syst.,2018-11-29 09:51:00,Standard,False,batch_00,562.0
2000052904_00002,SRM: Awaiting Approval,2018-11-29 09:51:00,Standard,False,batch_00,562.0
2000052904_00003,SRM: Created,2018-11-29 08:51:00,Standard,False,batch_00,831.0
2000052904_00003,SRM: In Transfer to Execution Syst.,2018-11-29 09:51:00,Standard,False,batch_00,831.0
2000052904_00003,SRM: Ordered,2018-11-29 09:51:00,Standard,False,batch_00,831.0
2000052905_00001,SRM: Created,2018-11-29 08:51:00,Standard,False,batch_00,2251.0
2000052905_00001,SRM: Document Completed,2018-11-29 09:52:00,Standard,False,batch_00,2251.0
2000052905_00001,SRM: In Transfer to Execution Syst.,2018-11-29 09:52:00,Standard,False,batch_00,2251.0
2000052906_00001,SRM: Created,2018-11-29 10:46:00,Standard,False,batch_00,606.0
2000052906_00001,SRM: Change was Transmitted,2018-11-29 11:46:00,Standard,False,batch_00,606.0
2000052906_00001,Create Purchase Order Item,2018-11-29 11:46:00,Standard,False,user_000,606.0
2000052907_00001,SRM: Created,2018-11-29 10:58:00,Standard,False,batch_00,30.0
2000052907_00001,Create Purchase Order Item,2018-11-29 11:59:00,Standard,False,user_000,30.0
2000052907_00001,SRM: Change was Transmitted,2018-11-29 11:59:00,Standard,False,batch_00,30.0
2000052907_00002,SRM: Created,2018-11-29 10:58:00,Standard,False,batch_00,187.0
2000052907_00002,Create Purchase Order Item,2018-11-29 11:59:00,Standard,False,user_000,187.0
2000052907_00002,SRM: Change was Transmitted,2018-11-29 11:59:00,Standard,False,batch_00,187.0
2000052907_00003,SRM: Created,2018-11-29 10:58:00,Standard,False,batch_00,18.0
2000052907_00003,SRM: Complete,2018-11-29 11:59:00,Standard,False,batch_00,18.0
2000052907_00003,SRM: Document Completed,2018-11-29 11:59:00,Standard,False,batch_00,18.0
2000052907_00004,SRM: Created,2018-11-29 10:58:00,Standard,False,batch_00,18.0
2000052907_00004,SRM: Complete,2018-11-29 11:59:00,Standard,False,batch_00,18.0
2000052907_00004,SRM: Awaiting Approval,2018-11-29 11:59:00,Standard,False,batch_00,18.0
2000052907_00005,SRM: Created,2018-11-29 10:58:00,Standard,False,batch_00,18.0
2000052907_00005,SRM: Ordered,2018-11-29 11:59:00,Standard,False,batch_00,18.0
2000052907_00005,SRM: Complete,2018-11-29 11:59:00,Standard,False,batch_00,18.0
2000052907_00006,SRM: Created,2018-11-29 10:58:00,Standard,False,batch_00,18.0
2000052907_00006,Create Purchase Order Item,2018-11-29 11:59:00,Standard,False,user_000,18.0
2000052907_00006,SRM: Change was Transmitted,2018-11-29 11:59:00,Standard,False,batch_00,18.0
2000052908_00001,SRM: Created,2018-11-29 11:51:00,Standard,True,batch_00,33.0
2000052908_00001,SRM: Ordered,2018-11-29 12:52:00,Standard,True,batch_00,33.0
2000052908_00001,SRM: In Transfer to Execution Syst.,2018-11-29 12:52:00,Standard,True,batch_00,33.0
2000052909_00001,SRM: Created,2018-11-29 16:15:00,Standard,False,batch_00,173.0
2000052909_00001,SRM: Ordered,2018-11-29 17:16:00,Standard,False,batch_00,173.0
2000052909_00001,Create Purchase Order Item,2018-11-29 17:16:00,Standard,False,user_000,173.0
2000052910_00001,SRM: Created,2018-11-29 16:15:00,Service,True,batch_00,285.0
2000052910_00001,SRM: Change was Transmitted,2018-11-29 17:15:00,Service,True,batch_00,285.0
2000052910_00001,SRM: In Transfer to Execution Syst.,2018-11-29 17:15:00,Service,True,batch_00,285.0
2000052911_00001,SRM: Created,2018-12-02 09:06:00,Standard,False,batch_00,2446.0
2000052911_00001,SRM: In Transfer to Execution Syst.,2018-12-02 10:06:00,Standard,False,batch_00,2446.0
2000052911_00001,SRM: Ordered,2018-12-02 10:06:00,Standard,False,batch_00,2446.0
2000052912_00001,SRM: Created,2018-12-03 07:31:00,Service,True,batch_00,10620.0
2000052912_00001,SRM: In Transfer to Execution Syst.,2018-12-03 08:31:00,Service,True,batch_00,10620.0
2000052912_00001,SRM: Ordered,2018-12-03 08:31:00,Service,True,batch_00,10620.0
2000052913_00001,SRM: Created,2018-12-03 07:31:00,Service,True,batch_00,6285.0
2000052913_00001,SRM: Ordered,2018-12-03 08:31:00,Service,True,batch_00,6285.0
2000052913_00001,SRM: Complete,2018-12-03 08:31:00,Service,True,batch_00,6285.0
2000052914_00001,SRM: Created,2018-12-03 07:31:00,Service,True,batch_00,4046.0
2000052914_00001,Create Purchase Order Item,2018-12-03 08:32:00,Service,True,user_000,4046.0
2000052914_00001,SRM: In Transfer to Execution Syst.,2018-12-03 08:32:00,Service,True,batch_00,4046.0
2000052915_00001,SRM: Created,2018-12-03 07:39:00,Service,True,batch_00,2494.0
2000052915_00001,SRM: Document Completed,2018-12-03 08:39:00,Service,True,batch_00,2494.0
2000052915_00001,SRM: Complete,2018-12-03 08:39:00,Service,True,batch_00,2494.0
2000052916_00001,SRM: Created,2018-12-03 11:38:00,Service,True,batch_00,30811.0
2000052916_00001,SRM: Complete,2018-12-03 12:39:00,Service,True,batch_00,30811.0
2000052916_00001,SRM: Awaiting Approval,2018-12-03 12:39:00,Service,True,batch_00,30811.0
2000052917_00001,Vendor creates invoice,2018-11-07 23:59:00,Service,True,NONE,13856.0
2000052917_00001,SRM: Created,2018-12-03 13:30:00,Service,True,batch_00,13856.0
2000052917_00001,SRM: In Transfer to Execution Syst.,2018-12-03 14:30:00,Service,True,batch_00,13856.0
2000052918_00001,SRM: Created,2018-12-04 09:13:00,Standard,False,batch_00,233.0
2000052918_00001,SRM: Complete,2018-12-04 10:14:00,Standard,False,batch_00,233.0
2000052918_00001,SRM: Change was Transmitted,2018-12-04 10:14:00,Standard,False,batch_00,233.0
2000052918_00002,SRM: Created,2018-12-04 09:13:00,Standard,False,batch_00,472.0
2000052918_00002,SRM: Change was Transmitted,2018-12-04 10:14:00,Standard,False,batch_00,472.0
2000052918_00002,Create Purchase Order Item,2018-12-04 10:14:00,Standard,False,user_000,472.0
2000052919_00001,SRM: Created,2018-12-05 08:26:00,Standard,False,batch_00,753.0
2000052919_00001,SRM: Complete,2018-12-05 09:26:00,Standard,False,batch_00,753.0
2000052919_00001,Create Purchase Order Item,2018-12-05 09:26:00,Standard,False,user_000,753.0
2000052919_00002,SRM: Created,2018-12-05 08:26:00,Standard,False,batch_00,855.0
2000052919_00002,SRM: Change was Transmitted,2018-12-05 09:26:00,Standard,False,batch_00,855.0
2000052919_00002,Create Purchase Order Item,2018-12-05 09:26:00,Standard,False,user_000,855.0
2000052920_00001,SRM: Created,2018-12-05 10:11:00,Service,True,batch_00,680.0
2000052920_00001,SRM: In Transfer to Execution Syst.,2018-12-05 11:11:00,Service,True,batch_00,680.0
2000052920_00001,SRM: Document Completed,2018-12-05 11:11:00,Service,True,batch_00,680.0
2000052921_00001,SRM: Created,2018-12-05 11:57:00,Service,True,batch_00,12448.0
2000052921_00001,SRM: Complete,2018-12-05 12:57:00,Service,True,batch_00,12448.0
2000052921_00001,SRM: In Transfer to Execution Syst.,2018-12-05 12:57:00,Service,True,batch_00,12448.0
2000052922_00001,SRM: Created,2018-12-05 11:52:00,Service,True,batch_00,8660.0
2000052922_00001,SRM: Awaiting Approval,2018-12-05 12:52:00,Service,True,batch_00,8660.0
2000052922_00001,SRM: Complete,2018-12-05 12:52:00,Service,True,batch_00,8660.0
2000052923_00001,SRM: Created,2018-12-05 12:10:00,Service,True,batch_00,1973.0
2000052923_00001,SRM: In Transfer to Execution Syst.,2018-12-05 13:10:00,Service,True,batch_00,1973.0
2000052923_00001,SRM: Ordered,2018-12-05 13:10:00,Service,True,batch_00,1973.0
2000052924_00001,SRM: Created,2018-12-05 13:23:00,Service,True,batch_00,398.0
2000052924_00001,SRM: Change was Transmitted,2018-12-05 14:23:00,Service,True,batch_00,398.0
2000052924_00001,SRM: Document Completed,2018-12-05 14:23:00,Service,True,batch_00,398.0
2000052925_00001,SRM: Created,2018-12-05 15:18:00,Standard,False,batch_00,75.0
2000052925_00001,SRM: Awaiting Approval,2018-12-05 16:18:00,Standard,False,batch_00,75.0
2000052925_00001,SRM: Document Completed,2018-12-05 16:18:00,Standard,False,batch_00,75.0
2000052926_00001,SRM: Created,2018-12-05 23:01:00,Service,True,batch_18,1299.0
2000052926_00001,SRM: Change was Transmitted,2018-12-06 00:01:00,Service,True,batch_00,1299.0
2000052926_00001,SRM: Complete,2018-12-06 00:01:00,Service,True,batch_18,1299.0
2000052927_00001,SRM: Created,2018-12-06 07:13:00,Standard,True,batch_00,99.0
2000052927_00001,SRM: Ordered,2018-12-06 08:14:00,Standard,True,batch_00,99.0
2000052927_00001,Create Purchase Order Item,2018-12-06 08:14:00,Standard,True,user_000,99.0
2000052928_00001,SRM: Created,2018-12-06 10:14:00,Standard,False,batch_00,83.0
2000052928_00001,SRM: Awaiting Approval,2018-12-06 11:14:00,Standard,False,batch_00,83.0
2000052928_00001,SRM: Change was Transmitted,2018-12-06 11:14:00,Standard,False,batch_00,83.0
2000052929_00001,SRM: Created,2018-12-06 10:17:00,Standard,False,batch_00,83.0
2000052929_00001,SRM: Complete,2018-12-06 11:17:00,Standard,False,batch_00,83.0
2000052929_00001,SRM: Change was Transmitted,2018-12-06 11:17:00,Standard,False,batch_00,83.0
2000052930_00001,SRM: Created,2018-12-07 07:40:00,Standard,True,batch_00,568.0
2000052930_00001,SRM: Change was Transmitted,2018-12-07 08:40:00,Standard,True,batch_00,568.0
2000052930_00001,SRM: Awaiting Approval,2018-12-07 08:40:00,Standard,True,batch_00,568.0
2000052931_00001,SRM: Created,2018-12-07 08:47:00,Standard,False,batch_00,78.0
2000052931_00001,SRM: Complete,2018-12-07 09:47:00,Standard,False,batch_00,78.0
2000052931_00001,SRM: Awaiting Approval,2018-12-07 09:47:00,Standard,False,batch_00,78.0
2000052931_00002,SRM: Created,2018-12-07 08:47:00,Standard,False,batch_00,31.0
2000052931_00002,Create Purchase Order Item,2018-12-07 09:47:00,Standard,False,user_000,31.0
2000052931_00002,SRM: Complete,2018-12-07 09:47:00,Standard,False,batch_00,31.0
2000052931_00003,SRM: Created,2018-12-07 08:47:00,Standard,False,batch_00,13.0
2000052931_00003,Create Purchase Order Item,2018-12-07 09:47:00,Standard,False,user_000,13.0
2000052931_00003,SRM: Change was Transmitted,2018-12-07 09:47:00,Standard,False,batch_00,13.0
2000052931_00004,SRM: Created,2018-12-07 08:47:00,Standard,False,batch_00,30.0
2000052931_00004,SRM: Document Completed,2018-12-07 09:47:00,Standard,False,batch_00,30.0
2000052931_00004,SRM: In Transfer to Execution Syst.,2018-12-07 09:47:00,Standard,False,batch_00,30.0
2000052931_00005,SRM: Created,2018-12-07 08:47:00,Standard,False,batch_00,26.0
2000052931_00005,SRM: Ordered,2018-12-07 09:47:00,Standard,False,batch_00,26.0
2000052931_00005,Create Purchase Order Item,2018-12-07 09:47:00,Standard,False,user_000,26.0
2000052931_00006,SRM: Created,2018-12-07 08:47:00,Standard,False,batch_00,26.0
2000052931_00006,Create Purchase Order Item,2018-12-07 09:47:00,Standard,False,user_000,26.0
2000052931_00006,SRM: Ordered,2018-12-07 09:47:00,Standard,False,batch_00,26.0
2000052932_00001,SRM: Created,2018-12-07 11:48:00,Standard,False,batch_00,11688.0
2000052932_00001,Create Purchase Order Item,2018-12-07 12:48:00,Standard,False,user_000,11688.0
2000052932_00001,SRM: Awaiting Approval,2018-12-07 12:48:00,Standard,False,batch_00,11688.0
2000052933_00001,SRM: Created,2018-12-07 11:48:00,Standard,False,batch_00,56.0
2000052933_00001,SRM: Awaiting Approval,2018-12-07 12:48:00,Standard,False,batch_00,56.0
2000052933_00001,SRM: Ordered,2018-12-07 12:48:00,Standard,False,batch_00,56.0
2000052934_00001,SRM: Created,2018-12-07 15:28:00,Service,True,batch_00,138564.0
2000052934_00001,SRM: Awaiting Approval,2018-12-07 16:28:00,Service,True,batch_00,138564.0
2000052934_00001,SRM: Complete,2018-12-07 16:28:00,Service,True,batch_00,138564.0
2000052935_00001,Vendor creates invoice,2018-10-04 23:59:00,Service,True,NONE,58370.0
2000052935_00001,SRM: Created,2018-12-07 15:29:00,Service,True,batch_00,58370.0
2000052935_00001,SRM: In Transfer to Execution Syst.,2018-12-07 16:29:00,Service,True,batch_00,58370.0
2000052936_00001,SRM: Created,2018-12-07 15:29:00,Service,True,batch_00,25980.0
2000052936_00001,SRM: In Transfer to Execution Syst.,2018-12-07 16:29:00,Service,True,batch_00,25980.0
2000052936_00001,SRM: Awaiting Approval,2018-12-07 16:29:00,Service,True,batch_00,25980.0
2000052937_00001,SRM: Created,2018-12-07 15:29:00,Service,True,batch_00,385985.0
2000052937_00001,SRM: Ordered,2018-12-07 16:29:00,Service,True,batch_00,385985.0
2000052937_00001,SRM: In Transfer to Execution Syst.,2018-12-07 16:29:00,Service,True,batch_00,385985.0
2000052938_00001,SRM: Created,2018-12-07 15:29:00,Service,True,batch_00,703250.0
2000052938_00001,SRM: In Transfer to Execution Syst.,2018-12-07 16:29:00,Service,True,batch_00,703250.0
2000052938_00001,SRM: Ordered,2018-12-07 16:29:00,Service,True,batch_00,703250.0
2000052939_00001,SRM: Created,2018-12-07 15:31:00,Standard,False,batch_00,920.0
2000052939_00001,SRM: Complete,2018-12-07 16:31:00,Standard,False,batch_00,920.0
2000052939_00001,SRM: Change was Transmitted,2018-12-07 16:31:00,Standard,False,batch_00,920.0
2000052940_00001,SRM: Created,2018-12-10 11:53:00,Service,True,batch_00,10045.0
2000052940_00001,SRM: Complete,2018-12-10 12:53:00,Service,True,batch_00,10045.0
2000052940_00001,SRM: Change was Transmitted,2018-12-10 12:53:00,Service,True,batch_00,10045.0
2000052941_00001,SRM: Created,2018-12-10 11:53:00,Service,True,batch_00,12787.0
2000052941_00001,SRM: Ordered,2018-12-10 12:53:00,Service,True,batch_00,12787.0
2000052941_00001,SRM: In Transfer to Execution Syst.,2018-12-10 12:53:00,Service,True,batch_00,12787.0
2000052942_00001,SRM: Created,2018-12-10 11:54:00,Service,True,batch_00,2121.0
2000052942_00001,SRM: Change was Transmitted,2018-12-10 12:55:00,Service,True,batch_00,2121.0
2000052942_00001,SRM: Complete,2018-12-10 12:55:00,Service,True,batch_00,2121.0
2000052943_00001,SRM: Created,2018-12-10 12:14:00,Service,True,batch_00,3464.0
2000052943_00001,SRM: Change was Transmitted,2018-12-10 13:15:00,Service,True,batch_00,3464.0
2000052943_00001,SRM: Document Completed,2018-12-10 13:15:00,Service,True,batch_00,3464.0
2000052944_00001,SRM: Created,2018-12-10 12:29:00,Standard,True,batch_00,160.0
2000052944_00001,SRM: Change was Transmitted,2018-12-10 13:29:00,Standard,True,batch_00,160.0
2000052944_00001,SRM: Awaiting Approval,2018-12-10 13:29:00,Standard,True,batch_00,160.0
2000052944_00002,SRM: Created,2018-12-10 12:29:00,Standard,True,batch_00,84.0
2000052944_00002,SRM: Ordered,2018-12-10 13:29:00,Standard,True,batch_00,84.0
2000052944_00002,SRM: Document Completed,2018-12-10 13:29:00,Standard,True,batch_00,84.0
2000052945_00001,SRM: Created,2018-12-10 13:55:00,Service,True,batch_00,36373.0
2000052945_00001,Create Purchase Order Item,2018-12-10 14:56:00,Service,True,user_000,36373.0
2000052945_00001,SRM: Document Completed,2018-12-10 14:56:00,Service,True,batch_00,36373.0
2000052946_00001,SRM: Created,2018-12-10 15:41:00,Service,True,batch_00,5085.0
2000052946_00001,Create Purchase Order Item,2018-12-10 16:41:00,Service,True,user_000,5085.0
2000052946_00001,SRM: Change was Transmitted,2018-12-10 16:41:00,Service,True,batch_00,5085.0
2000052947_00001,SRM: Created,2018-12-11 09:05:00,Service,True,batch_00,69282.0
2000052947_00001,SRM: In Transfer to Execution Syst.,2018-12-11 10:05:00,Service,True,batch_00,69282.0
2000052947_00001,SRM: Ordered,2018-12-11 10:05:00,Service,True,batch_00,69282.0
2000052948_00001,SRM: Created,2018-12-11 09:05:00,Service,True,batch_00,26272.0
2000052948_00001,SRM: Document Completed,2018-12-11 10:05:00,Service,True,batch_00,26272.0
2000052948_00001,SRM: Change was Transmitted,2018-12-11 10:05:00,Service,True,batch_00,26272.0
2000052949_00001,SRM: Created,2018-12-11 09:39:00,Service,True,batch_00,14669.0
2000052949_00001,SRM: Change was Transmitted,2018-12-11 10:39:00,Service,True,batch_00,14669.0
2000052949_00001,SRM: Ordered,2018-12-11 10:39:00,Service,True,batch_00,14669.0
2000052950_00001,SRM: Created,2018-12-11 10:20:00,Standard,False,batch_00,77.0
2000052950_00001,SRM: Document Completed,2018-12-11 11:20:00,Standard,False,batch_00,77.0
2000052950_00001,Create Purchase Order Item,2018-12-11 11:20:00,Standard,False,user_000,77.0
2000052950_00002,SRM: Created,2018-12-11 10:20:00,Standard,False,batch_00,29.0
2000052950_00002,SRM: Change was Transmitted,2018-12-11 11:20:00,Standard,False,batch_00,29.0
2000052950_00002,Create Purchase Order Item,2018-12-11 11:20:00,Standard,False,user_000,29.0
2000052951_00001,SRM: Created,2018-12-11 14:43:00,Service,True,batch_00,4979.0
2000052951_00001,SRM: Complete,2018-12-11 15:44:00,Service,True,batch_00,4979.0
2000052951_00001,SRM: Awaiting Approval,2018-12-11 15:44:00,Service,True,batch_00,4979.0
2000052952_00001,SRM: Created,2018-12-11 15:55:00,Service,True,batch_00,11083.0
2000052952_00001,SRM: Document Completed,2018-12-11 16:55:00,Service,True,batch_00,11083.0
2000052952_00001,SRM: Awaiting Approval,2018-12-11 16:55:00,Service,True,batch_00,11083.0
2000052953_00001,SRM: Created,2018-12-12 07:08:00,Service,True,batch_00,16299.0
2000052953_00001,SRM: Awaiting Approval,2018-12-12 08:09:00,Service,True,batch_00,16299.0
2000052953_00001,Create Purchase Order Item,2018-12-12 08:09:00,Service,True,user_000,16299.0
2000052954_00001,SRM: Created,2018-12-12 07:09:00,Service,True,batch_00,4738.0
2000052954_00001,SRM: Awaiting Approval,2018-12-12 08:09:00,Service,True,batch_00,4738.0
2000052954_00001,SRM: In Transfer to Execution Syst.,2018-12-12 08:09:00,Service,True,batch_00,4738.0
2000052955_00001,SRM: Created,2018-12-12 08:35:00,Service,True,batch_00,567.0
2000052955_00001,SRM: Complete,2018-12-12 09:35:00,Service,True,batch_00,567.0
2000052955_00001,SRM: Ordered,2018-12-12 09:35:00,Service,True,batch_00,567.0
2000052956_00001,SRM: Created,2018-12-12 08:39:00,Standard,True,batch_00,164.0
2000052956_00001,SRM: Ordered,2018-12-12 09:39:00,Standard,True,batch_00,164.0
2000052956_00001,SRM: In Transfer to Execution Syst.,2018-12-12 09:39:00,Standard,True,batch_00,164.0
2000052957_00001,SRM: Created,2018-12-12 14:18:00,Service,True,batch_00,567.0
2000052957_00001,SRM: Ordered,2018-12-12 15:18:00,Service,True,batch_00,567.0
2000052957_00001,SRM: In Transfer to Execution Syst.,2018-12-12 15:18:00,Service,True,batch_00,567.0
2000052958_00001,SRM: Created,2018-12-12 17:28:00,Standard,False,batch_00,953.0
2000052958_00001,SRM: Change was Transmitted,2018-12-12 18:28:00,Standard,False,batch_00,953.0
2000052958_00001,SRM: Document Completed,2018-12-12 18:28:00,Standard,False,batch_00,953.0
2000052959_00001,SRM: Created,2018-12-12 17:36:00,Service,True,batch_00,165.0
2000052959_00001,SRM: Document Completed,2018-12-12 18:36:00,Service,True,batch_00,165.0
2000052959_00001,SRM: Change was Transmitted,2018-12-12 18:36:00,Service,True,batch_00,165.0
2000052960_00001,SRM: Created,2018-12-12 23:31:00,Service,True,batch_00,1360.0
2000052960_00001,SRM: Document Completed,2018-12-13 00:31:00,Service,True,batch_00,1360.0
2000052960_00001,SRM: Awaiting Approval,2018-12-13 00:31:00,Service,True,batch_00,1360.0
2000052961_00001,SRM: Created,2018-12-13 08:29:00,Service,True,batch_00,76424.0
2000052961_00001,SRM: Change was Transmitted,2018-12-13 09:29:00,Service,True,batch_00,76424.0
2000052961_00001,SRM: Awaiting Approval,2018-12-13 09:29:00,Service,True,batch_00,76424.0
2000052962_00001,SRM: Created,2018-12-13 11:55:00,Standard,False,batch_00,199.0
2000052962_00001,SRM: Complete,2018-12-13 12:56:00,Standard,False,batch_00,199.0
2000052962_00001,SRM: Awaiting Approval,2018-12-13 12:56:00,Standard,False,batch_00,199.0
2000052962_00002,SRM: Created,2018-12-13 11:55:00,Standard,False,batch_00,21.0
2000052962_00002,SRM: Awaiting Approval,2018-12-13 12:56:00,Standard,False,batch_00,21.0
2000052962_00002,Create Purchase Order Item,2018-12-13 12:56:00,Standard,False,user_000,21.0
2000052963_00001,SRM: Created,2018-12-14 07:36:00,Service,True,batch_00,17088.0
2000052963_00001,SRM: Awaiting Approval,2018-12-14 08:36:00,Service,True,batch_00,17088.0
2000052963_00001,SRM: Complete,2018-12-14 08:36:00,Service,True,batch_00,17088.0
2000052964_00001,SRM: Created,2018-12-14 09:11:00,Service,True,batch_00,29167.0
2000052964_00001,SRM: In Transfer to Execution Syst.,2018-12-14 10:12:00,Service,True,batch_00,29167.0
2000052964_00001,SRM: Awaiting Approval,2018-12-14 10:12:00,Service,True,batch_00,29167.0
2000052965_00001,SRM: Created,2018-12-14 09:14:00,Standard,False,batch_00,726.0
2000052965_00001,SRM: Complete,2018-12-14 10:14:00,Standard,False,batch_00,726.0
2000052965_00001,SRM: Awaiting Approval,2018-12-14 10:14:00,Standard,False,batch_00,726.0
2000052966_00001,SRM: Created,2018-12-14 09:53:00,Service,True,batch_00,129903.0
2000052966_00001,SRM: Document Completed,2018-12-14 10:53:00,Service,True,batch_00,129903.0
2000052966_00001,SRM: Awaiting Approval,2018-12-14 10:53:00,Service,True,batch_00,129903.0
2000052967_00001,SRM: Created,2018-12-14 09:53:00,Service,True,batch_00,51961.0
2000052967_00001,SRM: Document Completed,2018-12-14 10:53:00,Service,True,batch_00,51961.0
2000052967_00001,SRM: Awaiting Approval,2018-12-14 10:53:00,Service,True,batch_00,51961.0
2000052968_00001,SRM: Created,2018-12-14 09:54:00,Service,True,batch_00,313422.0
2000052968_00001,SRM: Change was Transmitted,2018-12-14 10:54:00,Service,True,batch_00,313422.0
2000052968_00001,Create Purchase Order Item,2018-12-14 10:54:00,Service,True,user_000,313422.0
2000052969_00001,SRM: Created,2018-12-14 14:33:00,Service,True,batch_00,236627.0
2000052969_00001,SRM: In Transfer to Execution Syst.,2018-12-14 15:33:00,Service,True,batch_00,236627.0
2000052969_00001,Create Purchase Order Item,2018-12-14 15:33:00,Service,True,user_000,236627.0
2000052970_00001,SRM: Created,2018-12-14 18:20:00,Standard,False,batch_00,147.0
2000052970_00001,SRM: In Transfer to Execution Syst.,2018-12-14 19:20:00,Standard,False,batch_00,147.0
2000052970_00001,SRM: Ordered,2018-12-14 19:20:00,Standard,False,batch_00,147.0
2000052971_00001,Vendor creates invoice,2018-12-12 23:59:00,Service,True,NONE,3533.0
2000052971_00001,SRM: Created,2018-12-17 12:33:00,Service,True,batch_00,3533.0
2000052971_00001,SRM: Complete,2018-12-17 13:33:00,Service,True,batch_00,3533.0
2000052972_00001,SRM: Created,2018-12-18 09:06:00,Service,True,batch_00,23638.0
2000052972_00001,SRM: In Transfer to Execution Syst.,2018-12-18 10:06:00,Service,True,batch_00,23638.0
2000052972_00001,SRM: Awaiting Approval,2018-12-18 10:06:00,Service,True,batch_00,23638.0
2000052973_00001,SRM: Created,2018-12-18 12:50:00,Service,True,batch_00,173205.0
2000052973_00001,Create Purchase Order Item,2018-12-18 13:50:00,Service,True,user_000,173205.0
2000052973_00001,SRM: Change was Transmitted,2018-12-18 13:50:00,Service,True,batch_00,173205.0
2000052974_00001,SRM: Created,2018-12-18 20:15:00,Standard,False,batch_00,1839.0
2000052974_00001,SRM: Awaiting Approval,2018-12-18 21:16:00,Standard,False,batch_00,1839.0
2000052974_00001,Create Purchase Order Item,2018-12-18 21:16:00,Standard,False,user_000,1839.0
2000052975_00001,SRM: Created,2018-12-19 11:13:00,Service,True,batch_00,1732.0
2000052975_00001,SRM: Ordered,2018-12-19 12:13:00,Service,True,batch_00,1732.0
2000052975_00001,SRM: Complete,2018-12-19 12:13:00,Service,True,batch_00,1732.0
2000052976_00001,SRM: Created,2018-12-19 11:54:00,Standard,False,batch_00,6587.0
2000052976_00001,SRM: Complete,2018-12-19 12:54:00,Standard,False,batch_00,6587.0
2000052976_00001,Create Purchase Order Item,2018-12-19 12:54:00,Standard,False,user_000,6587.0
2000052977_00001,SRM: Created,2018-12-19 13:55:00,Standard,False,batch_00,973.0
2000052977_00001,SRM: In Transfer to Execution Syst.,2018-12-19 14:55:00,Standard,False,batch_00,973.0
2000052977_00001,SRM: Complete,2018-12-19 14:55:00,Standard,False,batch_00,973.0
2000052978_00001,SRM: Created,2018-12-20 07:40:00,Standard,False,batch_00,1063.0
2000052978_00001,Create Purchase Order Item,2018-12-20 08:40:00,Standard,False,user_000,1063.0
2000052978_00001,SRM: Change was Transmitted,2018-12-20 08:40:00,Standard,False,batch_00,1063.0
2000052978_00002,SRM: Created,2018-12-20 07:40:00,Standard,False,batch_00,1063.0
2000052978_00002,SRM: In Transfer to Execution Syst.,2018-12-20 08:40:00,Standard,False,batch_00,1063.0
2000052978_00002,SRM: Ordered,2018-12-20 08:40:00,Standard,False,batch_00,1063.0
2000052979_00001,SRM: Created,2018-12-20 09:29:00,Service,True,batch_00,143654.0
2000052979_00001,SRM: Document Completed,2018-12-20 10:30:00,Service,True,batch_00,143654.0
2000052979_00001,SRM: Awaiting Approval,2018-12-20 10:30:00,Service,True,batch_00,143654.0
2000052980_00001,SRM: Created,2018-12-27 19:46:00,Service,True,batch_00,30725.0
2000052980_00001,SRM: Complete,2018-12-27 20:46:00,Service,True,batch_00,30725.0
2000052980_00001,SRM: Change was Transmitted,2018-12-27 20:46:00,Service,True,batch_00,30725.0
4507000221_00010,Create Purchase Order Item,2018-01-01 03:42:00,Standard,False,batch_03,208.0
4507000221_00010,Receive Order Confirmation,2018-01-02 11:04:00,Standard,False,user_029,208.0
4507000221_00010,Record Goods Receipt,2018-01-05 13:36:00,Standard,False,user_030,208.0
4507000222_00010,Create Purchase Order Item,2018-01-02 03:43:00,Standard,False,batch_03,42.0
4507000222_00010,Receive Order Confirmation,2018-01-02 11:04:00,Standard,False,user_029,42.0
4507000222_00010,Record Goods Receipt,2018-01-05 13:37:00,Standard,False,user_030,42.0
4507000222_00020,Create Purchase Order Item,2018-01-02 03:43:00,Standard,False,batch_03,134.0
4507000222_00020,Receive Order Confirmation,2018-01-02 11:04:00,Standard,False,user_029,134.0
4507000222_00020,Record Goods Receipt,2018-01-05 13:37:00,Standard,False,user_030,134.0
4507000223_00010,Create Purchase Order Item,2018-01-02 03:43:00,Standard,False,batch_03,867.0
4507000223_00010,Receive Order Confirmation,2018-01-02 09:45:00,Standard,False,user_029,867.0
4507000223_00010,Record Goods Receipt,2018-01-03 11:31:00,Standard,False,user_030,867.0
4507000224_00010,Create Purchase Order Item,2018-01-02 03:43:00,Standard,False,batch_03,42.0
4507000224_00010,Receive Order Confirmation,2018-01-02 10:24:00,Standard,False,user_029,42.0
4507000224_00010,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,42.0
4507000225_00010,Create Purchase Order Item,2018-01-02 04:20:00,Standard,False,batch_04,1833.0
4507000225_00010,Record Goods Receipt,2018-01-22 17:33:00,Standard,False,user_031,1833.0
4507000225_00010,Vendor creates invoice,2018-01-25 23:59:00,Standard,False,NONE,1833.0
4507000225_00020,Create Purchase Order Item,2018-01-02 04:20:00,Standard,False,batch_04,1046.0
4507000225_00020,Record Goods Receipt,2018-01-23 17:07:00,Standard,False,user_032,1046.0
4507000225_00020,Vendor creates invoice,2018-01-25 23:59:00,Standard,False,NONE,1046.0
4507000225_00030,Create Purchase Order Item,2018-01-02 04:20:00,Standard,False,batch_04,1156.0
4507000225_00030,Record Goods Receipt,2018-01-24 13:23:00,Standard,False,user_032,1156.0
4507000225_00030,Vendor creates invoice,2018-01-25 23:59:00,Standard,False,NONE,1156.0
4507000225_00040,Create Purchase Order Item,2018-01-02 04:20:00,Standard,False,batch_04,1833.0
4507000225_00040,Record Goods Receipt,2018-01-22 17:33:00,Standard,False,user_031,1833.0
4507000225_00040,Vendor creates invoice,2018-01-25 23:59:00,Standard,False,NONE,1833.0
4507000226_00010,Create Purchase Order Item,2018-01-02 07:20:00,Standard,False,user_033,3588.0
4507000226_00010,Change Quantity,2018-01-02 11:23:00,Standard,False,user_033,3588.0
4507000226_00010,Record Goods Receipt,2018-01-05 12:20:00,Standard,False,user_034,3588.0
4507000227_00010,Create Purchase Order Item,2018-01-02 07:23:00,Standard,True,user_033,43301.0
4507000227_00010,Vendor creates invoice,2018-01-15 23:59:00,Standard,True,NONE,43301.0
4507000227_00010,Record Goods Receipt,2018-01-16 12:05:00,Standard,True,user_035,43301.0
4507000228_00010,Create Purchase Order Item,2018-01-02 07:28:00,Standard,False,user_036,110.0
4507000228_00010,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,110.0
4507000228_00010,Record Goods Receipt,2018-01-05 11:10:00,Standard,False,user_029,110.0
4507000228_00020,Create Purchase Order Item,2018-01-02 07:28:00,Standard,False,user_036,685.0
4507000228_00020,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,685.0
4507000228_00020,Record Goods Receipt,2018-01-05 11:10:00,Standard,False,user_029,685.0
4507000228_00030,Create Purchase Order Item,2018-01-02 07:28:00,Standard,False,user_036,617.0
4507000228_00030,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,617.0
4507000228_00030,Record Goods Receipt,2018-01-05 11:10:00,Standard,False,user_029,617.0
4507000228_00040,Create Purchase Order Item,2018-01-02 07:28:00,Standard,False,user_036,75.0
4507000228_00040,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,75.0
4507000228_00040,Record Goods Receipt,2018-01-05 11:10:00,Standard,False,user_029,75.0
4507000229_00010,Create Purchase Order Item,2018-01-02 07:31:00,Standard,False,user_033,16027.0
4507000229_00010,Change Quantity,2018-01-12 14:55:00,Standard,False,user_033,16027.0
4507000229_00010,Record Goods Receipt,2018-01-16 08:43:00,Standard,False,user_035,16027.0
4507000229_00020,Create Purchase Order Item,2018-01-12 14:55:00,Standard,False,user_033,15898.0
4507000229_00020,Vendor creates invoice,2018-01-15 23:59:00,Standard,False,NONE,15898.0
4507000229_00020,Record Goods Receipt,2018-01-19 15:06:00,Standard,False,user_034,15898.0
4507000230_00010,Create Purchase Order Item,2018-01-02 07:31:00,Standard,False,user_036,723.0
4507000230_00010,Vendor creates invoice,2018-01-08 23:59:00,Standard,False,NONE,723.0
4507000230_00010,Record Goods Receipt,2018-01-09 17:31:00,Standard,False,user_029,723.0
4507000230_00020,Create Purchase Order Item,2018-01-02 07:31:00,Standard,False,user_036,1423.0
4507000230_00020,Vendor creates invoice,2018-01-08 23:59:00,Standard,False,NONE,1423.0
4507000230_00020,Record Goods Receipt,2018-01-09 17:31:00,Standard,False,user_029,1423.0
4507000230_00030,Create Purchase Order Item,2018-01-02 07:31:00,Standard,False,user_036,212.0
4507000230_00030,Vendor creates invoice,2018-01-08 23:59:00,Standard,False,NONE,212.0
4507000230_00030,Record Goods Receipt,2018-01-10 11:29:00,Standard,False,user_029,212.0
4507000230_00040,Create Purchase Order Item,2018-01-02 07:31:00,Standard,False,user_036,685.0
4507000230_00040,Vendor creates invoice,2018-01-08 23:59:00,Standard,False,NONE,685.0
4507000230_00040,Record Goods Receipt,2018-01-10 11:29:00,Standard,False,user_029,685.0
4507000230_00050,Create Purchase Order Item,2018-01-02 07:31:00,Standard,False,user_036,361.0
4507000230_00050,Vendor creates invoice,2018-01-08 23:59:00,Standard,False,NONE,361.0
4507000230_00050,Record Goods Receipt,2018-01-10 11:29:00,Standard,False,user_029,361.0
4507000230_00060,Create Purchase Order Item,2018-01-02 07:31:00,Standard,False,user_036,302.0
4507000230_00060,Vendor creates invoice,2018-01-08 23:59:00,Standard,False,NONE,302.0
4507000230_00060,Record Goods Receipt,2018-01-10 11:29:00,Standard,False,user_029,302.0
4507000230_00070,Create Purchase Order Item,2018-01-02 07:31:00,Standard,False,user_036,504.0
4507000230_00070,Vendor creates invoice,2018-01-08 23:59:00,Standard,False,NONE,504.0
4507000230_00070,Record Goods Receipt,2018-01-10 11:29:00,Standard,False,user_029,504.0
4507000230_00080,Create Purchase Order Item,2018-01-02 07:31:00,Standard,False,user_036,426.0
4507000230_00080,Vendor creates invoice,2018-01-08 23:59:00,Standard,False,NONE,426.0
4507000230_00080,Record Goods Receipt,2018-01-10 11:29:00,Standard,False,user_029,426.0
4507000230_00090,Create Purchase Order Item,2018-01-02 07:31:00,Standard,False,user_036,21.0
4507000230_00090,Vendor creates invoice,2018-01-08 23:59:00,Standard,False,NONE,21.0
4507000230_00090,Record Goods Receipt,2018-01-10 11:29:00,Standard,False,user_029,21.0
4507000230_00100,Create Purchase Order Item,2018-01-02 07:31:00,Standard,False,user_036,344.0
4507000230_00100,Vendor creates invoice,2018-01-08 23:59:00,Standard,False,NONE,344.0
4507000230_00100,Record Goods Receipt,2018-01-09 17:31:00,Standard,False,user_029,344.0
4507000231_00010,Create Purchase Order Item,2018-01-02 07:31:00,Standard,False,user_036,1184.0
4507000231_00010,Vendor creates invoice,2018-01-08 23:59:00,Standard,False,NONE,1184.0
4507000231_00010,Record Invoice Receipt,2018-01-09 17:24:00,Standard,False,user_001,1184.0
4507000231_00020,Create Purchase Order Item,2018-01-02 07:31:00,Standard,False,user_036,585.0
4507000231_00020,Vendor creates invoice,2018-01-08 23:59:00,Standard,False,NONE,585.0
4507000231_00020,Record Invoice Receipt,2018-01-09 17:24:00,Standard,False,user_001,585.0
4507000232_00010,Create Purchase Order Item,2018-01-02 07:32:00,Standard,False,user_036,564.0
4507000232_00010,Vendor creates invoice,2018-01-02 23:59:00,Standard,False,NONE,564.0
4507000232_00010,Record Invoice Receipt,2018-01-03 10:36:00,Standard,False,user_004,564.0
4507000232_00020,Create Purchase Order Item,2018-01-02 07:32:00,Standard,False,user_036,92.0
4507000232_00020,Vendor creates invoice,2018-01-02 23:59:00,Standard,False,NONE,92.0
4507000232_00020,Record Invoice Receipt,2018-01-03 10:36:00,Standard,False,user_004,92.0
4507000232_00030,Create Purchase Order Item,2018-01-02 07:32:00,Standard,False,user_036,24.0
4507000232_00030,Vendor creates invoice,2018-01-02 23:59:00,Standard,False,NONE,24.0
4507000232_00030,Record Invoice Receipt,2018-01-03 10:36:00,Standard,False,user_004,24.0
4507000233_00010,Create Purchase Order Item,2018-01-02 07:37:00,Standard,False,user_033,534.0
4507000233_00010,Vendor creates invoice,2018-01-22 23:59:00,Standard,False,NONE,534.0
4507000233_00010,Record Invoice Receipt,2018-01-23 14:46:00,Standard,False,user_004,534.0
4507000234_00010,Create Purchase Order Item,2018-01-02 07:38:00,Standard,False,user_038,239.0
4507000234_00010,Vendor creates invoice,2018-01-02 23:59:00,Standard,False,NONE,239.0
4507000234_00010,Record Goods Receipt,2018-01-03 17:31:00,Standard,False,user_029,239.0
4507000234_00020,Create Purchase Order Item,2018-01-02 07:38:00,Standard,False,user_038,462.0
4507000234_00020,Vendor creates invoice,2018-01-02 23:59:00,Standard,False,NONE,462.0
4507000234_00020,Record Goods Receipt,2018-01-03 17:31:00,Standard,False,user_029,462.0
4507000234_00030,Create Purchase Order Item,2018-01-02 07:38:00,Standard,False,user_038,95.0
4507000234_00030,Vendor creates invoice,2018-01-02 23:59:00,Standard,False,NONE,95.0
4507000234_00030,Record Goods Receipt,2018-01-03 17:31:00,Standard,False,user_029,95.0
4507000235_00010,Create Purchase Order Item,2018-01-02 07:41:00,Standard,False,user_038,933.0
4507000235_00010,Record Goods Receipt,2018-01-08 17:32:00,Standard,False,user_029,933.0
4507000235_00010,Vendor creates invoice,2018-01-08 23:59:00,Standard,False,NONE,933.0
4507000235_00020,Create Purchase Order Item,2018-01-02 07:41:00,Standard,False,user_038,239.0
4507000235_00020,Record Goods Receipt,2018-01-08 17:32:00,Standard,False,user_029,239.0
4507000235_00020,Vendor creates invoice,2018-01-08 23:59:00,Standard,False,NONE,239.0
4507000235_00030,Create Purchase Order Item,2018-01-02 07:41:00,Standard,False,user_038,3216.0
4507000235_00030,Vendor creates invoice,2018-02-06 23:59:00,Standard,False,NONE,3216.0
4507000235_00030,Record Goods Receipt,2018-02-07 17:34:00,Standard,False,user_029,3216.0
4507000235_00040,Create Purchase Order Item,2018-01-02 07:41:00,Standard,False,user_038,432.0
4507000235_00040,Record Goods Receipt,2018-01-08 17:32:00,Standard,False,user_029,432.0
4507000235_00040,Vendor creates invoice,2018-01-08 23:59:00,Standard,False,NONE,432.0
4507000236_00010,Create Purchase Order Item,2018-01-02 07:41:00,Standard,False,user_033,45993.0
4507000236_00010,Change Quantity,2018-01-12 09:49:00,Standard,False,user_033,45993.0
4507000236_00010,Vendor creates invoice,2018-01-16 23:59:00,Standard,False,NONE,45993.0
4507000237_00010,Create Purchase Order Item,2018-01-02 07:43:00,Standard,False,user_033,3720.0
4507000237_00010,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,3720.0
4507000237_00010,Record Invoice Receipt,2018-01-10 15:43:00,Standard,False,user_001,3720.0
4507000238_00010,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,88.0
4507000238_00010,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,88.0
4507000238_00010,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,88.0
4507000238_00020,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,35.0
4507000238_00020,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,35.0
4507000238_00020,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,35.0
4507000238_00030,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,110.0
4507000238_00030,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,110.0
4507000238_00030,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,110.0
4507000238_00040,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,70.0
4507000238_00040,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,70.0
4507000238_00040,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,70.0
4507000238_00050,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,70.0
4507000238_00050,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,70.0
4507000238_00050,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,70.0
4507000238_00060,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,70.0
4507000238_00060,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,70.0
4507000238_00060,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,70.0
4507000238_00070,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,31.0
4507000238_00070,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,31.0
4507000238_00070,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,31.0
4507000238_00080,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,31.0
4507000238_00080,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,31.0
4507000238_00080,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,31.0
4507000238_00090,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,35.0
4507000238_00090,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,35.0
4507000238_00090,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,35.0
4507000238_00100,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,1009.0
4507000238_00100,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,1009.0
4507000238_00100,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,1009.0
4507000238_00110,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,36.0
4507000238_00110,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,36.0
4507000238_00110,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,36.0
4507000238_00120,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,46.0
4507000238_00120,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,46.0
4507000238_00120,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,46.0
4507000238_00130,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,44.0
4507000238_00130,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,44.0
4507000238_00130,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,44.0
4507000238_00140,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,22.0
4507000238_00140,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,22.0
4507000238_00140,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,22.0
4507000238_00150,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,884.0
4507000238_00150,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,884.0
4507000238_00150,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,884.0
4507000238_00160,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,136.0
4507000238_00160,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,136.0
4507000238_00160,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,136.0
4507000238_00170,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,306.0
4507000238_00170,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,306.0
4507000238_00170,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,306.0
4507000238_00180,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,53.0
4507000238_00180,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,53.0
4507000238_00180,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,53.0
4507000238_00190,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,100.0
4507000238_00190,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,100.0
4507000238_00190,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,100.0
4507000238_00200,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,32.0
4507000238_00200,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,32.0
4507000238_00200,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,32.0
4507000238_00210,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,16.0
4507000238_00210,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,16.0
4507000238_00210,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,16.0
4507000238_00220,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,48.0
4507000238_00220,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,48.0
4507000238_00220,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,48.0
4507000238_00230,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,48.0
4507000238_00230,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,48.0
4507000238_00230,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,48.0
4507000238_00240,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,514.0
4507000238_00240,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,514.0
4507000238_00240,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,514.0
4507000238_00250,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,225.0
4507000238_00250,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,225.0
4507000238_00250,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,225.0
4507000238_00260,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,360.0
4507000238_00260,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,360.0
4507000238_00260,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,360.0
4507000238_00270,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,74.0
4507000238_00270,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,74.0
4507000238_00270,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,74.0
4507000238_00280,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,33.0
4507000238_00280,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,33.0
4507000238_00280,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,33.0
4507000238_00290,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,67.0
4507000238_00290,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,67.0
4507000238_00290,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,67.0
4507000238_00300,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,31.0
4507000238_00300,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,31.0
4507000238_00300,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,31.0
4507000238_00310,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,150.0
4507000238_00310,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,150.0
4507000238_00310,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,150.0
4507000238_00320,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,262.0
4507000238_00320,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,262.0
4507000238_00320,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,262.0
4507000238_00330,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,141.0
4507000238_00330,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,141.0
4507000238_00330,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,141.0
4507000238_00340,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,100.0
4507000238_00340,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,100.0
4507000238_00340,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,100.0
4507000238_00350,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,93.0
4507000238_00350,Vendor creates invoice,2018-01-15 23:59:00,Standard,False,NONE,93.0
4507000238_00350,Vendor creates debit memo,2018-01-15 23:59:00,Standard,False,NONE,93.0
4507000238_00360,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,27.0
4507000238_00360,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,27.0
4507000238_00360,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,27.0
4507000238_00370,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,35.0
4507000238_00370,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,35.0
4507000238_00370,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,35.0
4507000238_00380,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,215.0
4507000238_00380,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,215.0
4507000238_00380,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,215.0
4507000238_00390,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,377.0
4507000238_00390,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,377.0
4507000238_00390,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,377.0
4507000238_00400,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,197.0
4507000238_00400,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,197.0
4507000238_00400,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,197.0
4507000238_00410,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,56.0
4507000238_00410,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,56.0
4507000238_00410,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,56.0
4507000238_00420,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,84.0
4507000238_00420,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,84.0
4507000238_00420,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,84.0
4507000238_00430,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,97.0
4507000238_00430,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,97.0
4507000238_00430,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,97.0
4507000238_00440,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,68.0
4507000238_00440,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,68.0
4507000238_00440,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,68.0
4507000238_00450,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,34.0
4507000238_00450,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,34.0
4507000238_00450,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,34.0
4507000238_00460,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,494.0
4507000238_00460,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,494.0
4507000238_00460,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,494.0
4507000238_00470,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,34.0
4507000238_00470,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,34.0
4507000238_00470,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,34.0
4507000238_00480,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,34.0
4507000238_00480,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,34.0
4507000238_00480,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,34.0
4507000238_00490,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,34.0
4507000238_00490,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,34.0
4507000238_00490,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,34.0
4507000238_00500,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,34.0
4507000238_00500,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,34.0
4507000238_00500,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,34.0
4507000238_00510,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,34.0
4507000238_00510,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,34.0
4507000238_00510,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,34.0
4507000238_00520,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,139.0
4507000238_00520,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,139.0
4507000238_00520,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,139.0
4507000238_00530,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,22.0
4507000238_00530,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,22.0
4507000238_00530,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,22.0
4507000238_00540,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,22.0
4507000238_00540,Vendor creates invoice,2018-02-12 23:59:00,Standard,False,NONE,22.0
4507000238_00540,Record Goods Receipt,2018-02-14 17:32:00,Standard,False,user_029,22.0
4507000238_00550,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,35.0
4507000238_00550,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,35.0
4507000238_00550,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,35.0
4507000238_00560,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,300.0
4507000238_00560,Vendor creates invoice,2018-01-22 23:59:00,Standard,False,NONE,300.0
4507000238_00560,Record Goods Receipt,2018-01-24 17:48:00,Standard,False,user_029,300.0
4507000238_00570,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,70.0
4507000238_00570,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,70.0
4507000238_00570,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,70.0
4507000238_00580,Create Purchase Order Item,2018-01-02 07:47:00,Standard,False,user_036,68.0
4507000238_00580,Vendor creates invoice,2018-01-10 23:59:00,Standard,False,NONE,68.0
4507000238_00580,Record Goods Receipt,2018-01-12 10:32:00,Standard,False,user_029,68.0
4507000239_00010,Create Purchase Order Item,2018-01-02 07:48:00,Standard,False,user_036,33.0
4507000239_00010,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,33.0
4507000239_00010,Record Goods Receipt,2018-01-05 11:08:00,Standard,False,user_029,33.0
4507000239_00020,Create Purchase Order Item,2018-01-02 07:48:00,Standard,False,user_036,82.0
4507000239_00020,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,82.0
4507000239_00020,Record Goods Receipt,2018-01-05 11:08:00,Standard,False,user_029,82.0
4507000239_00030,Create Purchase Order Item,2018-01-02 07:48:00,Standard,True,user_036,50.0
4507000239_00030,Vendor creates invoice,2018-01-03 23:59:00,Standard,True,NONE,50.0
4507000239_00030,Record Goods Receipt,2018-01-05 11:08:00,Standard,True,user_029,50.0
4507000239_00040,Create Purchase Order Item,2018-01-02 07:48:00,Standard,False,user_036,61.0
4507000239_00040,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,61.0
4507000239_00040,Record Goods Receipt,2018-01-05 11:08:00,Standard,False,user_029,61.0
4507000239_00050,Create Purchase Order Item,2018-01-02 07:48:00,Standard,False,user_036,537.0
4507000239_00050,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,537.0
4507000239_00050,Record Goods Receipt,2018-01-05 11:08:00,Standard,False,user_029,537.0
4507000239_00060,Create Purchase Order Item,2018-01-02 07:48:00,Standard,False,user_036,133.0
4507000239_00060,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,133.0
4507000239_00060,Record Goods Receipt,2018-01-05 11:08:00,Standard,False,user_029,133.0
4507000239_00070,Create Purchase Order Item,2018-01-02 07:48:00,Standard,False,user_036,53.0
4507000239_00070,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,53.0
4507000239_00070,Record Goods Receipt,2018-01-05 11:08:00,Standard,False,user_029,53.0
4507000239_00080,Create Purchase Order Item,2018-01-02 07:48:00,Standard,True,user_036,103.0
4507000239_00080,Change Price,2018-01-02 10:08:00,Standard,True,user_036,103.0
4507000239_00080,Vendor creates invoice,2018-01-03 23:59:00,Standard,True,NONE,103.0
4507000240_00001,Create Purchase Order Item,2018-01-02 08:05:00,Standard,False,batch_00,110.0
4507000240_00001,Receive Order Confirmation,2018-01-02 08:05:00,Standard,False,batch_00,110.0
4507000240_00001,Record Goods Receipt,2018-01-09 13:07:00,Standard,False,user_041,110.0
4507000241_00001,Receive Order Confirmation,2018-01-02 08:05:00,Standard,False,batch_00,153.0
4507000241_00001,Create Purchase Order Item,2018-01-02 08:05:00,Standard,False,batch_00,153.0
4507000241_00001,Record Goods Receipt,2018-01-09 13:07:00,Standard,False,user_041,153.0
4507000242_00001,Receive Order Confirmation,2018-01-02 08:05:00,Standard,False,batch_00,156.0
4507000242_00001,Create Purchase Order Item,2018-01-02 08:05:00,Standard,False,batch_00,156.0
4507000242_00001,Record Goods Receipt,2018-01-09 13:07:00,Standard,False,user_041,156.0
4507000243_00001,Receive Order Confirmation,2018-01-02 08:05:00,Standard,False,batch_00,223.0
4507000243_00001,Create Purchase Order Item,2018-01-02 08:05:00,Standard,False,batch_00,223.0
4507000243_00001,Record Goods Receipt,2018-01-09 13:07:00,Standard,False,user_041,223.0
4507000244_00001,Create Purchase Order Item,2018-01-02 08:05:00,Standard,False,batch_00,287.0
4507000244_00001,Receive Order Confirmation,2018-01-02 08:05:00,Standard,False,batch_00,287.0
4507000244_00001,Record Goods Receipt,2018-01-09 13:07:00,Standard,False,user_041,287.0
4507000245_00001,Receive Order Confirmation,2018-01-02 08:05:00,Standard,False,batch_00,127.0
4507000245_00001,Create Purchase Order Item,2018-01-02 08:05:00,Standard,False,batch_00,127.0
4507000245_00001,Record Goods Receipt,2018-01-09 13:07:00,Standard,False,user_041,127.0
4507000246_00001,Receive Order Confirmation,2018-01-02 08:05:00,Standard,False,batch_00,68.0
4507000246_00001,Create Purchase Order Item,2018-01-02 08:05:00,Standard,False,batch_00,68.0
4507000246_00001,Record Goods Receipt,2018-01-09 13:07:00,Standard,False,user_041,68.0
4507000247_00001,Receive Order Confirmation,2018-01-02 08:10:00,Standard,False,batch_00,127.0
4507000247_00001,Create Purchase Order Item,2018-01-02 08:10:00,Standard,False,batch_00,127.0
4507000247_00001,Record Goods Receipt,2018-01-09 13:08:00,Standard,False,user_041,127.0
4507000248_00001,Create Purchase Order Item,2018-01-02 08:10:00,Standard,False,batch_00,188.0
4507000248_00001,Receive Order Confirmation,2018-01-02 08:10:00,Standard,False,batch_00,188.0
4507000248_00001,Record Goods Receipt,2018-01-09 13:08:00,Standard,False,user_041,188.0
4507000249_00001,Create Purchase Order Item,2018-01-02 08:10:00,Standard,False,batch_00,242.0
4507000249_00001,Receive Order Confirmation,2018-01-02 08:10:00,Standard,False,batch_00,242.0
4507000249_00001,Record Goods Receipt,2018-01-09 13:08:00,Standard,False,user_041,242.0
4507000250_00010,Create Purchase Order Item,2018-01-02 08:11:00,Standard,False,user_038,1060.0
4507000250_00010,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,1060.0
4507000250_00010,Record Goods Receipt,2018-01-08 10:35:00,Standard,False,user_029,1060.0
4507000250_00020,Create Purchase Order Item,2018-01-09 10:42:00,Standard,False,user_038,163.0
4507000250_00020,Vendor creates invoice,2018-01-09 23:59:00,Standard,False,NONE,163.0
4507000250_00020,Record Goods Receipt,2018-01-10 07:50:00,Standard,False,user_029,163.0
4507000251_00010,Create Purchase Order Item,2018-01-02 08:14:00,Standard,False,user_038,771.0
4507000251_00010,Record Goods Receipt,2018-01-03 17:32:00,Standard,False,user_029,771.0
4507000251_00010,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,771.0
4507000251_00020,Create Purchase Order Item,2018-01-02 08:14:00,Standard,False,user_038,2840.0
4507000251_00020,Record Goods Receipt,2018-01-03 17:32:00,Standard,False,user_029,2840.0
4507000251_00020,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,2840.0
4507000251_00030,Create Purchase Order Item,2018-01-02 08:14:00,Standard,False,user_038,3389.0
4507000251_00030,Record Goods Receipt,2018-01-03 17:32:00,Standard,False,user_029,3389.0
4507000251_00030,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,3389.0
4507000252_00010,Create Purchase Order Item,2018-01-02 08:25:00,Standard,False,user_038,6525.0
4507000252_00010,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,6525.0
4507000252_00010,Record Goods Receipt,2018-01-26 07:36:00,Standard,False,user_029,6525.0
4507000252_00020,Create Purchase Order Item,2018-01-02 08:25:00,Standard,False,user_038,6525.0
4507000252_00020,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,6525.0
4507000252_00020,Record Goods Receipt,2018-01-26 07:36:00,Standard,False,user_029,6525.0
4507000252_00030,Create Purchase Order Item,2018-01-02 08:25:00,Standard,False,user_038,6525.0
4507000252_00030,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,6525.0
4507000252_00030,Record Goods Receipt,2018-01-26 07:36:00,Standard,False,user_029,6525.0
4507000252_00040,Create Purchase Order Item,2018-01-02 08:25:00,Standard,False,user_038,6525.0
4507000252_00040,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,6525.0
4507000252_00040,Record Goods Receipt,2018-01-26 07:36:00,Standard,False,user_029,6525.0
4507000252_00050,Create Purchase Order Item,2018-01-02 08:25:00,Standard,False,user_038,6525.0
4507000252_00050,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,6525.0
4507000252_00050,Record Goods Receipt,2018-01-26 07:36:00,Standard,False,user_029,6525.0
4507000252_00060,Create Purchase Order Item,2018-01-02 08:25:00,Standard,False,user_038,6116.0
4507000252_00060,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,6116.0
4507000252_00060,Record Goods Receipt,2018-01-26 07:36:00,Standard,False,user_029,6116.0
4507000252_00070,Create Purchase Order Item,2018-01-02 08:25:00,Standard,False,user_038,6116.0
4507000252_00070,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,6116.0
4507000252_00070,Record Goods Receipt,2018-01-26 07:36:00,Standard,False,user_029,6116.0
4507000252_00080,Create Purchase Order Item,2018-01-02 08:25:00,Standard,False,user_038,6116.0
4507000252_00080,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,6116.0
4507000252_00080,Record Goods Receipt,2018-01-26 07:36:00,Standard,False,user_029,6116.0
4507000252_00090,Create Purchase Order Item,2018-01-02 08:25:00,Standard,False,user_038,6116.0
4507000252_00090,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,6116.0
4507000252_00090,Record Goods Receipt,2018-01-26 07:36:00,Standard,False,user_029,6116.0
4507000252_00100,Create Purchase Order Item,2018-01-02 08:25:00,Standard,False,user_038,6116.0
4507000252_00100,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,6116.0
4507000252_00100,Record Goods Receipt,2018-01-26 07:36:00,Standard,False,user_029,6116.0
4507000252_00110,Create Purchase Order Item,2018-01-23 10:30:00,Standard,False,user_042,1.0
4507000252_00110,Record Goods Receipt,2018-01-26 07:36:00,Standard,False,user_029,1.0
4507000252_00110,Record Goods Receipt,2018-02-05 17:34:00,Standard,False,user_029,1.0
4507000252_00120,Create Purchase Order Item,2018-01-31 07:19:00,Standard,False,user_042,0.0
4507000252_00120,Record Goods Receipt,2018-02-01 17:36:00,Standard,False,user_029,0.0
4507000252_00120,Change Quantity,2018-02-05 07:39:00,Standard,False,user_042,0.0
4507000252_00130,Create Purchase Order Item,2018-01-31 07:19:00,Standard,True,user_042,1.0
4507000252_00130,Change Quantity,2018-01-31 13:51:00,Standard,True,user_042,1.0
4507000252_00130,Record Goods Receipt,2018-02-01 17:36:00,Standard,True,user_029,1.0
4507000253_00010,Create Purchase Order Item,2018-01-02 08:30:00,Standard,False,user_033,6734.0
4507000253_00010,Record Goods Receipt,2018-01-11 15:07:00,Standard,False,user_034,6734.0
4507000253_00010,Vendor creates invoice,2018-01-11 23:59:00,Standard,False,NONE,6734.0
4507000254_00010,Create Purchase Order Item,2018-01-02 08:31:00,Standard,False,user_038,34.0
4507000254_00010,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,34.0
4507000254_00010,Record Invoice Receipt,2018-01-17 14:39:00,Standard,False,batch_00,34.0
4507000254_00020,Create Purchase Order Item,2018-01-02 08:31:00,Standard,False,user_038,115.0
4507000254_00020,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,115.0
4507000254_00020,Record Goods Receipt,2018-01-09 10:27:00,Standard,False,user_029,115.0
4507000254_00030,Create Purchase Order Item,2018-01-02 08:31:00,Standard,False,user_038,313.0
4507000254_00030,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,313.0
4507000254_00030,Record Goods Receipt,2018-01-09 10:27:00,Standard,False,user_029,313.0
4507000254_00040,Create Purchase Order Item,2018-01-02 08:31:00,Standard,False,user_038,438.0
4507000254_00040,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,438.0
4507000254_00040,Record Goods Receipt,2018-01-09 10:27:00,Standard,False,user_029,438.0
4507000254_00050,Create Purchase Order Item,2018-01-02 08:31:00,Standard,False,user_038,438.0
4507000254_00050,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,438.0
4507000254_00050,Record Goods Receipt,2018-01-09 10:27:00,Standard,False,user_029,438.0
4507000254_00060,Create Purchase Order Item,2018-01-02 08:31:00,Standard,False,user_038,0.0
4507000254_00060,Record Goods Receipt,2018-01-09 10:27:00,Standard,False,user_029,0.0
4507000254_00060,Record Invoice Receipt,2018-07-11 02:12:00,Standard,False,batch_01,0.0
4507000255_00010,Create Purchase Order Item,2018-01-02 08:50:00,Standard,False,user_033,238.0
4507000255_00010,Record Goods Receipt,2018-01-12 10:38:00,Standard,False,user_034,238.0
4507000255_00010,Vendor creates invoice,2018-01-15 23:59:00,Standard,False,NONE,238.0
4507000255_00020,Create Purchase Order Item,2018-01-02 08:50:00,Standard,False,user_033,238.0
4507000255_00020,Delete Purchase Order Item,2018-01-11 12:14:00,Standard,False,user_033,238.0
4507000255_00020,Reactivate Purchase Order Item,2018-01-11 13:09:00,Standard,False,user_033,238.0
4507000255_00030,Create Purchase Order Item,2018-01-02 08:50:00,Standard,False,user_033,1132.0
4507000255_00030,Record Goods Receipt,2018-01-12 10:38:00,Standard,False,user_034,1132.0
4507000255_00030,Vendor creates invoice,2018-01-15 23:59:00,Standard,False,NONE,1132.0
4507000255_00040,Create Purchase Order Item,2018-01-02 08:50:00,Standard,False,user_033,932.0
4507000255_00040,Record Goods Receipt,2018-01-08 10:57:00,Standard,False,user_034,932.0
4507000255_00040,Vendor creates invoice,2018-01-15 23:59:00,Standard,False,NONE,932.0
4507000255_00050,Create Purchase Order Item,2018-01-02 08:50:00,Standard,False,user_033,559.0
4507000255_00050,Record Goods Receipt,2018-01-12 10:38:00,Standard,False,user_034,559.0
4507000255_00050,Vendor creates invoice,2018-01-15 23:59:00,Standard,False,NONE,559.0
4507000256_00010,Create Purchase Order Item,2018-01-02 08:51:00,Consignment,False,user_043,0.0
4507000256_00010,Record Goods Receipt,2018-01-10 12:39:00,Consignment,False,user_044,0.0
4507000256_00010,Change Quantity,2018-02-09 16:55:00,Consignment,False,user_043,0.0
4507000257_00010,Create Purchase Order Item,2018-01-02 09:04:00,Standard,False,user_045,1054.0
4507000257_00010,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,1054.0
4507000257_00010,Record Goods Receipt,2018-01-09 10:49:00,Standard,False,user_046,1054.0
4507000257_00020,Create Purchase Order Item,2018-01-02 09:04:00,Standard,False,user_045,478.0
4507000257_00020,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,478.0
4507000257_00020,Record Goods Receipt,2018-01-09 11:03:00,Standard,False,user_046,478.0
4507000257_00030,Create Purchase Order Item,2018-01-02 09:04:00,Standard,False,user_045,200.0
4507000257_00030,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,200.0
4507000257_00030,Record Goods Receipt,2018-01-09 10:59:00,Standard,False,user_046,200.0
4507000257_00040,Create Purchase Order Item,2018-01-02 09:04:00,Standard,False,user_045,577.0
4507000257_00040,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,577.0
4507000257_00040,Record Goods Receipt,2018-01-09 09:38:00,Standard,False,user_046,577.0
4507000257_00050,Create Purchase Order Item,2018-01-02 09:04:00,Standard,False,user_045,816.0
4507000257_00050,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,816.0
4507000257_00050,Record Goods Receipt,2018-01-09 10:53:00,Standard,False,user_046,816.0
4507000257_00060,Create Purchase Order Item,2018-01-02 09:04:00,Standard,False,user_045,436.0
4507000257_00060,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,436.0
4507000257_00060,Record Goods Receipt,2018-01-09 10:46:00,Standard,False,user_046,436.0
4507000257_00070,Create Purchase Order Item,2018-01-02 09:04:00,Standard,False,user_045,1307.0
4507000257_00070,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,1307.0
4507000257_00070,Record Goods Receipt,2018-01-19 10:26:00,Standard,False,user_047,1307.0
4507000257_00080,Create Purchase Order Item,2018-01-02 09:04:00,Standard,False,user_045,4082.0
4507000257_00080,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,4082.0
4507000257_00080,Record Goods Receipt,2018-01-09 09:11:00,Standard,False,user_048,4082.0
4507000257_00090,Create Purchase Order Item,2018-01-02 09:04:00,Standard,False,user_045,317.0
4507000257_00090,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,317.0
4507000257_00090,Record Goods Receipt,2018-01-09 11:01:00,Standard,False,user_046,317.0
4507000257_00100,Create Purchase Order Item,2018-01-02 09:04:00,Standard,False,user_045,650.0
4507000257_00100,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,650.0
4507000257_00100,Record Goods Receipt,2018-01-09 11:13:00,Standard,False,user_046,650.0
4507000257_00110,Create Purchase Order Item,2018-01-02 09:04:00,Standard,False,user_045,635.0
4507000257_00110,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,635.0
4507000257_00110,Record Goods Receipt,2018-01-09 11:18:00,Standard,False,user_046,635.0
4507000257_00120,Create Purchase Order Item,2018-01-02 09:04:00,Standard,False,user_045,536.0
4507000257_00120,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,536.0
4507000257_00120,Record Goods Receipt,2018-01-09 09:57:00,Standard,False,user_046,536.0
4507000257_00130,Create Purchase Order Item,2018-01-02 09:04:00,Standard,False,user_045,883.0
4507000257_00130,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,883.0
4507000257_00130,Record Goods Receipt,2018-01-09 09:31:00,Standard,False,user_049,883.0
4507000257_00140,Create Purchase Order Item,2018-01-02 09:04:00,Standard,False,user_045,1103.0
4507000257_00140,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,1103.0
4507000257_00140,Record Goods Receipt,2018-01-09 10:44:00,Standard,False,user_046,1103.0
4507000257_00150,Create Purchase Order Item,2018-01-02 09:04:00,Standard,False,user_045,240.0
4507000257_00150,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,240.0
4507000257_00150,Record Goods Receipt,2018-01-09 11:21:00,Standard,False,user_046,240.0
4507000257_00160,Create Purchase Order Item,2018-01-02 09:04:00,Standard,False,user_045,1064.0
4507000257_00160,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,1064.0
4507000257_00160,Record Goods Receipt,2018-01-09 11:25:00,Standard,False,user_046,1064.0
4507000257_00170,Create Purchase Order Item,2018-01-02 09:04:00,Standard,False,user_045,746.0
4507000257_00170,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,746.0
4507000257_00170,Record Goods Receipt,2018-01-09 11:07:00,Standard,False,user_046,746.0
4507000258_00001,Create Purchase Order Item,2018-01-02 09:10:00,Standard,False,batch_00,465.0
4507000258_00001,Receive Order Confirmation,2018-01-02 09:10:00,Standard,False,batch_00,465.0
4507000258_00001,Update Order Confirmation,2018-01-09 10:05:00,Standard,False,batch_00,465.0
4507000259_00010,Create Purchase Order Item,2018-01-02 09:10:00,Standard,False,user_045,511.0
4507000259_00010,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,511.0
4507000259_00010,Record Goods Receipt,2018-01-08 10:47:00,Standard,False,user_046,511.0
4507000259_00020,Create Purchase Order Item,2018-01-02 09:10:00,Standard,False,user_045,2101.0
4507000259_00020,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,2101.0
4507000259_00020,Record Goods Receipt,2018-01-05 13:18:00,Standard,False,user_047,2101.0
4507000259_00030,Create Purchase Order Item,2018-01-02 09:10:00,Standard,False,user_045,2801.0
4507000259_00030,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,2801.0
4507000259_00030,Record Goods Receipt,2018-01-05 13:22:00,Standard,False,user_047,2801.0
4507000259_00040,Create Purchase Order Item,2018-01-02 09:10:00,Standard,False,user_045,700.0
4507000259_00040,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,700.0
4507000259_00040,Record Goods Receipt,2018-01-05 13:14:00,Standard,False,user_047,700.0
4507000259_00050,Create Purchase Order Item,2018-01-02 09:10:00,Standard,False,user_045,4637.0
4507000259_00050,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,4637.0
4507000259_00050,Record Goods Receipt,2018-01-05 13:05:00,Standard,False,user_047,4637.0
4507000260_00010,Create Purchase Order Item,2018-01-02 09:14:00,Standard,False,user_045,1203.0
4507000260_00010,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,1203.0
4507000260_00010,Record Invoice Receipt,2018-01-08 11:03:00,Standard,False,user_007,1203.0
4507000260_00020,Create Purchase Order Item,2018-01-02 09:14:00,Standard,False,user_045,64.0
4507000260_00020,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,64.0
4507000260_00020,Record Invoice Receipt,2018-01-08 11:03:00,Standard,False,user_007,64.0
4507000260_00030,Create Purchase Order Item,2018-01-02 09:14:00,Standard,False,user_045,30.0
4507000260_00030,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,30.0
4507000260_00030,Record Invoice Receipt,2018-01-08 11:03:00,Standard,False,user_007,30.0
4507000260_00040,Create Purchase Order Item,2018-01-02 09:14:00,Standard,False,user_045,99.0
4507000260_00040,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,99.0
4507000260_00040,Record Invoice Receipt,2018-01-08 11:03:00,Standard,False,user_007,99.0
4507000260_00050,Create Purchase Order Item,2018-01-02 09:14:00,Standard,False,user_045,85.0
4507000260_00050,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,85.0
4507000260_00050,Record Invoice Receipt,2018-01-08 11:03:00,Standard,False,user_007,85.0
4507000260_00060,Create Purchase Order Item,2018-01-02 09:14:00,Standard,False,user_045,85.0
4507000260_00060,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,85.0
4507000260_00060,Record Invoice Receipt,2018-01-08 11:03:00,Standard,False,user_007,85.0
4507000261_00010,Create Purchase Order Item,2018-01-02 09:22:00,Standard,False,user_033,4723.0
4507000261_00010,Vendor creates invoice,2018-01-23 23:59:00,Standard,False,NONE,4723.0
4507000261_00010,Record Goods Receipt,2018-01-24 13:36:00,Standard,False,user_034,4723.0
4507000262_00010,Create Purchase Order Item,2018-01-02 09:24:00,Standard,False,user_033,2117.0
4507000262_00010,Record Goods Receipt,2018-01-10 14:11:00,Standard,False,user_034,2117.0
4507000262_00010,Vendor creates invoice,2018-01-16 23:59:00,Standard,False,NONE,2117.0
4507000263_00010,Create Purchase Order Item,2018-01-02 09:27:00,Standard,False,user_045,14456.0
4507000263_00010,Vendor creates invoice,2018-01-18 23:59:00,Standard,False,NONE,14456.0
4507000263_00010,Change Quantity,2018-01-19 16:08:00,Standard,False,user_045,14456.0
4507000264_00010,Create Purchase Order Item,2018-01-02 09:37:00,Standard,False,user_051,126.0
4507000264_00010,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,126.0
4507000264_00010,Record Goods Receipt,2018-01-11 16:00:00,Standard,False,batch_05,126.0
4507000264_00020,Create Purchase Order Item,2018-01-02 09:37:00,Standard,False,user_051,203.0
4507000264_00020,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,203.0
4507000264_00020,Record Goods Receipt,2018-01-11 16:00:00,Standard,False,batch_05,203.0
4507000264_00030,Create Purchase Order Item,2018-01-02 09:37:00,Standard,False,user_051,885.0
4507000264_00030,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,885.0
4507000264_00030,Record Goods Receipt,2018-01-11 16:00:00,Standard,False,batch_05,885.0
4507000264_00040,Create Purchase Order Item,2018-01-02 09:37:00,Standard,False,user_051,312.0
4507000264_00040,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,312.0
4507000264_00040,Record Goods Receipt,2018-01-11 16:00:00,Standard,False,batch_05,312.0
4507000264_00050,Create Purchase Order Item,2018-01-02 09:37:00,Standard,False,user_051,272.0
4507000264_00050,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,272.0
4507000264_00050,Record Goods Receipt,2018-01-11 16:00:00,Standard,False,batch_05,272.0
4507000264_00060,Create Purchase Order Item,2018-01-02 09:37:00,Standard,False,user_051,168.0
4507000264_00060,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,168.0
4507000264_00060,Record Goods Receipt,2018-01-11 16:00:00,Standard,False,batch_05,168.0
4507000264_00070,Create Purchase Order Item,2018-01-02 09:37:00,Standard,False,user_051,736.0
4507000264_00070,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,736.0
4507000264_00070,Record Goods Receipt,2018-01-11 16:00:00,Standard,False,batch_05,736.0
4507000264_00080,Create Purchase Order Item,2018-01-02 09:37:00,Standard,False,user_051,1335.0
4507000264_00080,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,1335.0
4507000264_00080,Record Goods Receipt,2018-01-11 16:00:00,Standard,False,batch_05,1335.0
4507000264_00090,Create Purchase Order Item,2018-01-02 09:37:00,Standard,False,user_051,93.0
4507000264_00090,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,93.0
4507000264_00090,Record Goods Receipt,2018-01-11 16:00:00,Standard,False,batch_05,93.0
4507000264_00100,Create Purchase Order Item,2018-01-02 09:37:00,Standard,False,user_051,340.0
4507000264_00100,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,340.0
4507000264_00100,Record Goods Receipt,2018-01-11 16:00:00,Standard,False,batch_05,340.0
4507000264_00110,Create Purchase Order Item,2018-01-02 09:37:00,Standard,False,user_051,57.0
4507000264_00110,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,57.0
4507000264_00110,Record Goods Receipt,2018-01-11 16:00:00,Standard,False,batch_05,57.0
4507000264_00120,Create Purchase Order Item,2018-01-02 09:37:00,Standard,False,user_051,58.0
4507000264_00120,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,58.0
4507000264_00120,Record Goods Receipt,2018-01-11 16:00:00,Standard,False,batch_05,58.0
4507000264_00130,Create Purchase Order Item,2018-01-02 09:37:00,Standard,False,user_051,3377.0
4507000264_00130,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,3377.0
4507000264_00130,Record Goods Receipt,2018-01-11 16:00:00,Standard,False,batch_05,3377.0
4507000264_00140,Create Purchase Order Item,2018-01-02 09:37:00,Standard,False,user_051,655.0
4507000264_00140,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,655.0
4507000264_00140,Record Goods Receipt,2018-01-11 16:00:00,Standard,False,batch_05,655.0
4507000264_00150,Create Purchase Order Item,2018-01-02 09:37:00,Standard,False,user_051,2884.0
4507000264_00150,Vendor creates invoice,2018-01-04 23:59:00,Standard,False,NONE,2884.0
4507000264_00150,Record Goods Receipt,2018-01-11 16:00:00,Standard,False,batch_05,2884.0
4507000265_00010,Create Purchase Order Item,2018-01-02 09:51:00,Consignment,False,user_052,0.0
4507000265_00010,Record Goods Receipt,2018-01-18 11:02:00,Consignment,False,user_053,0.0
4507000265_00020,Create Purchase Order Item,2018-01-02 09:51:00,Consignment,False,user_052,0.0
4507000265_00020,Record Goods Receipt,2018-01-18 11:02:00,Consignment,False,user_053,0.0
4507000266_00010,Create Purchase Order Item,2018-01-02 09:53:00,Standard,False,user_054,134.0
4507000266_00010,Receive Order Confirmation,2018-01-02 11:04:00,Standard,False,user_029,134.0
4507000266_00010,Record Goods Receipt,2018-01-03 10:20:00,Standard,False,user_055,134.0
4507000267_00020,Create Purchase Order Item,2018-01-02 09:54:00,Standard,False,user_054,244.0
4507000267_00020,Receive Order Confirmation,2018-01-02 11:06:00,Standard,False,user_029,244.0
4507000267_00020,Record Goods Receipt,2018-01-04 11:09:00,Standard,False,user_056,244.0
4507000267_00030,Create Purchase Order Item,2018-01-02 09:54:00,Standard,False,user_054,244.0
4507000267_00030,Receive Order Confirmation,2018-01-02 11:06:00,Standard,False,user_029,244.0
4507000267_00030,Record Goods Receipt,2018-01-04 11:10:00,Standard,False,user_056,244.0
4507000268_00010,Create Purchase Order Item,2018-01-02 09:56:00,Standard,False,user_054,212.0
4507000268_00010,Receive Order Confirmation,2018-01-02 10:29:00,Standard,False,user_029,212.0
4507000268_00010,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,212.0
4507000268_00020,Create Purchase Order Item,2018-01-02 09:56:00,Standard,False,user_054,389.0
4507000268_00020,Receive Order Confirmation,2018-01-02 10:29:00,Standard,False,user_029,389.0
4507000268_00020,Vendor creates invoice,2018-01-03 23:59:00,Standard,False,NONE,389.0
4507000269_00010,Create Purchase Order Item,2018-01-02 09:57:00,Standard,False,user_051,59375.0
4507000269_00010,Change Quantity,2018-01-03 16:00:00,Standard,False,user_051,59375.0
4507000269_00010,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,59375.0
4507000269_00020,Create Purchase Order Item,2018-01-02 09:57:00,Standard,False,user_051,159.0
4507000269_00020,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,159.0
4507000269_00020,Record Goods Receipt,2018-01-12 07:20:00,Standard,False,batch_05,159.0
4507000269_00030,Create Purchase Order Item,2018-01-02 09:57:00,Standard,False,user_051,349.0
4507000269_00030,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,349.0
4507000269_00030,Record Goods Receipt,2018-01-12 07:20:00,Standard,False,batch_05,349.0
4507000269_00040,Create Purchase Order Item,2018-01-02 09:57:00,Standard,False,user_051,193.0
4507000269_00040,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,193.0
4507000269_00040,Record Goods Receipt,2018-01-12 07:20:00,Standard,False,batch_05,193.0
4507000269_00050,Create Purchase Order Item,2018-01-02 09:57:00,Standard,False,user_051,2743.0
4507000269_00050,Vendor creates invoice,2018-01-05 23:59:00,Standard,False,NONE,2743.0
4507000269_00050,Record Goods Receipt,2018-01-12 07:20:00,Standard,False,batch_05,2743.0
4507000270_00010,Create Purchase Order Item,2018-01-02 09:59:00,Standard,False,user_057,54.0
4507000270_00010,Record Goods Receipt,2018-01-17 18:51:00,Standard,False,user_058,54.0
4507000270_00010,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,54.0
4507000270_00020,Create Purchase Order Item,2018-01-02 09:59:00,Standard,False,user_057,111.0
4507000270_00020,Record Goods Receipt,2018-01-17 18:51:00,Standard,False,user_058,111.0
4507000270_00020,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,111.0
4507000270_00030,Create Purchase Order Item,2018-01-02 09:59:00,Standard,False,user_057,196.0
4507000270_00030,Record Goods Receipt,2018-01-17 18:51:00,Standard,False,user_058,196.0
4507000270_00030,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,196.0
4507000270_00040,Create Purchase Order Item,2018-01-02 09:59:00,Standard,False,user_057,162.0
4507000270_00040,Record Goods Receipt,2018-01-17 18:51:00,Standard,False,user_058,162.0
4507000270_00040,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,162.0
4507000270_00050,Create Purchase Order Item,2018-01-02 09:59:00,Standard,False,user_057,138.0
4507000270_00050,Record Goods Receipt,2018-01-17 18:51:00,Standard,False,user_058,138.0
4507000270_00050,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,138.0
4507000270_00060,Create Purchase Order Item,2018-01-02 09:59:00,Standard,False,user_057,166.0
4507000270_00060,Record Goods Receipt,2018-01-17 18:51:00,Standard,False,user_058,166.0
4507000270_00060,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,166.0
4507000270_00070,Create Purchase Order Item,2018-01-02 09:59:00,Standard,False,user_057,103.0
4507000270_00070,Record Goods Receipt,2018-01-17 18:51:00,Standard,False,user_058,103.0
4507000270_00070,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,103.0
4507000270_00080,Create Purchase Order Item,2018-01-02 09:59:00,Standard,False,user_057,112.0
4507000270_00080,Record Goods Receipt,2018-01-17 18:53:00,Standard,False,user_058,112.0
4507000270_00080,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,112.0
4507000270_00090,Create Purchase Order Item,2018-01-02 09:59:00,Standard,False,user_057,531.0
4507000270_00090,Record Goods Receipt,2018-01-17 18:51:00,Standard,False,user_058,531.0
4507000270_00090,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,531.0
4507000270_00100,Create Purchase Order Item,2018-01-02 09:59:00,Standard,False,user_057,602.0
4507000270_00100,Record Goods Receipt,2018-01-17 18:51:00,Standard,False,user_058,602.0
4507000270_00100,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,602.0
4507000270_00110,Create Purchase Order Item,2018-01-02 09:59:00,Standard,False,user_057,132.0
4507000270_00110,Record Goods Receipt,2018-01-17 18:51:00,Standard,False,user_058,132.0
4507000270_00110,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,132.0
4507000270_00120,Create Purchase Order Item,2018-01-02 09:59:00,Standard,False,user_057,2482.0
4507000270_00120,Vendor creates invoice,2018-01-19 23:59:00,Standard,False,NONE,2482.0
4507000270_00120,Record Goods Receipt,2018-01-22 22:02:00,Standard,False,user_058,2482.0
4507000270_00130,Create Purchase Order Item,2018-01-02 09:59:00,Standard,False,user_057,150.0
4507000270_00130,Record Goods Receipt,2018-01-17 18:51:00,Standard,False,user_058,150.0
4507000270_00130,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,150.0
4507000270_00140,Create Purchase Order Item,2018-01-02 09:59:00,Standard,False,user_057,223.0
4507000270_00140,Record Goods Receipt,2018-01-17 18:51:00,Standard,False,user_058,223.0
4507000270_00140,Vendor creates invoice,2018-01-17 23:59:00,Standard,False,NONE,223.0
4507000271_00010,Create Purchase Order Item,2018-01-02 10:00:00,Standard,False,user_057,247.0
4507000271_00010,Record Goods Receipt,2018-01-18 17:02:00,Standard,False,user_058,247.0
4507000271_00010,Vendor creates invoice,2018-01-18 23:59:00,Standard,False,NONE,247.0
4507000271_00020,Create Purchase Order Item,2018-01-02 10:00:00,Standard,False,user_057,399.0
4507000271_00020,Record Goods Receipt,2018-01-18 17:02:00,Standard,False,user_058,399.0
4507000271_00020,Vendor creates invoice,2018-01-18 23:59:00,Standard,False,NONE,399.0
4507000271_00030,Create Purchase Order Item,2018-01-02 10:00:00,Standard,False,user_057,264.0
4507000271_00030,Record Goods Receipt,2018-01-18 17:02:00,Standard,False,user_058,264.0
4507000271_00030,Vendor creates invoice,2018-01-18 23:59:00,Standard,False,NONE,264.0
4507000271_00040,Create Purchase Order Item,2018-01-02 10:00:00,Standard,False,user_057,202.0
4507000271_00040,Record Goods Receipt,2018-01-18 17:02:00,Standard,False,user_058,202.0
4507000271_00040,Vendor creates invoice,2018-01-18 23:59:00,Standard,False,NONE,202.0
4507000271_00050,Create Purchase Order Item,2018-01-02 10:00:00,Standard,False,user_057,239.0
4507000271_00050,Record Goods Receipt,2018-01-18 17:02:00,Standard,False,user_058,239.0
4507000271_00050,Vendor creates invoice,2018-01-18 23:59:00,Standard,False,NONE,239.0
4507000271_00060,Create Purchase Order Item,2018-01-02 10:00:00,Standard,False,user_057,344.0


==> anc/requirements.txt <==
numpy>=1.24
pandas>=2.0
matplotlib>=3.7

